Krylov Complexity for Jacobi Coherent States

We develop computational tools necessary to extend the application of Krylov complexity beyond the simple Hamiltonian systems considered thus far in the literature. As a first step toward this broader goal, we show how the Lanczos algorithm that iteratively generates the Krylov basis can be augmented to treat coherent states associated with the Jacobi group, the semi-direct product of the 3-dimensional real Heisenberg-Weyl group $H_{1}$, and the symplectic group, $Sp(2,\mathbb{R})\simeq SU(1,1)$. Such coherent states are physically realized as squeezed states in, for example, quantum optics. With the Krylov basis for both the $SU(1,1)$ and Heisenberg-Weyl groups being well understood, their semi-direct product is also partially analytically tractable. We exploit this to benchmark a scheme to numerically compute the Lanczos coefficients which, in principle, generalizes to the more general Jacobi group $H_{n}\rtimes Sp(2n,\mathbb{R})$.

==> LanczosExplicitJacobiData.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86839,       2094]
NotebookOptionsPosition[     82598,       1955]
NotebookOutlinePosition[     82946,       1970]
CellTagsIndexPosition[     82903,       1967]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["\"\<Here we specify nmax.  Note that the representatin is \
faithful except for the first two rows and columns of the matrices.\>\""], \
"Input",
 CellChangeTimes->{{3.872225085963771*^9, 3.872225110757524*^9}, {
  3.872682687251997*^9, 3.8726826874570036`*^9}, {3.8726827609866767`*^9, 
  3.8726827742332864`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nmax", " ", "=", " ", "302"}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8722238958185606`*^9, 3.8722238984386177`*^9}, {
   3.8722247623586564`*^9, 3.872224762438552*^9}, {3.8722252800345716`*^9, 
   3.872225280382522*^9}, {3.8722268150668564`*^9, 3.8722268151574416`*^9}, {
   3.872236584287896*^9, 3.8722365843824534`*^9}, {3.872236942166974*^9, 
   3.872236942357105*^9}, 3.87268318222261*^9, {3.872763358101737*^9, 
   3.8727633613665466`*^9}, {3.8727639892500525`*^9, 
   3.8727639894377923`*^9}, {3.872764263156104*^9, 3.872764263265455*^9}, {
   3.872765007630271*^9, 3.8727650083801575`*^9}, {3.872765938724122*^9, 
   3.872765938911581*^9}, {3.872819447072307*^9, 3.8728194471323223`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lp", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j", " ", "\[Equal]", " ", 
        RowBox[{"i", "+", "1"}]}], ",", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"nmax", "-", "i"}], "]"}], ",", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "nmax"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "1", ",", " ", "nmax"}], "}"}]}], "]"}]}], ";", 
  " ", 
  RowBox[{"lm", " ", "=", " ", 
   RowBox[{"Transpose", "[", "lp", "]"}]}], ";", " ", 
  RowBox[{"II", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "nmax", "]"}]}], ";", " ", 
  RowBox[{"Lp", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j", " ", "\[Equal]", " ", 
        RowBox[{"i", "+", "2"}]}], ",", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nmax", "-", "i"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"nmax", "-", "i", "-", "1"}], ")"}]}], "]"}]}], ",", " ", 
       "0"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "nmax"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "1", ",", " ", "nmax"}], "}"}]}], "]"}]}], ";", 
  "  ", 
  RowBox[{"Lm", " ", "=", " ", 
   RowBox[{"Transpose", "[", "Lp", "]"}]}], ";", "  ", 
  RowBox[{"L0", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", "\[Equal]", "j"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"nmax", "-", "i"}], ")"}]}], " ", "+", " ", 
        RowBox[{"1", "/", "4"}]}], ",", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "nmax"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "1", ",", " ", "nmax"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8722237144882293`*^9, 3.8722237151991386`*^9}, {
  3.8722238844387217`*^9, 3.87222394574271*^9}, {3.8722247674946365`*^9, 
  3.8722247786704206`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8722237095150647`*^9, 3.8722237096391582`*^9}}],

Cell[BoxData["\"\<Here we check the commutators in the part that is \
faithful\>\""], "Input",
 CellChangeTimes->{{3.872682791480567*^9, 3.8726828044526033`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MatFull", "[", "m_", "]"}], ":=", " ", 
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"ConjugateTranspose", "[", 
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"3", ";;", "nmax"}], ",", " ", 
        RowBox[{"3", ";;", "nmax"}]}], "]"}], "]"}], "]"}], ".", 
    RowBox[{"m", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"3", ";;", "nmax"}], ",", 
       RowBox[{"3", ";;", "nmax"}]}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.869547172148735*^9, 3.869547196518108*^9}, {
  3.8722233194338703`*^9, 3.872223339622888*^9}, {3.8722247291349773`*^9, 
  3.8722247521824255`*^9}}],

Cell[BoxData["\"\<First the non-vanishing commutators\>\""], "Input",
 CellChangeTimes->{{3.8721332224114304`*^9, 3.8721332289518504`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"Lm", ".", "Lp"}], " ", "-", " ", 
     RowBox[{"Lp", ".", "Lm"}], " ", "-", " ", 
     RowBox[{"2", " ", "L0"}]}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"L0", ".", "Lp"}], " ", "-", " ", 
     RowBox[{"Lp", ".", "L0"}], " ", "-", " ", "Lp"}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"L0", ".", "Lm"}], " ", "-", " ", 
     RowBox[{"Lm", ".", "L0"}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{"-", "Lm"}], ")"}]}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"lm", ".", "lp"}], " ", "-", " ", 
     RowBox[{"lp", ".", "lm"}], " ", "-", "  ", "II"}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"Lp", ".", "lm"}], " ", "-", " ", 
     RowBox[{"lm", ".", "Lp"}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{"-", "lp"}], ")"}]}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"Lm", ".", "lp"}], " ", "-", " ", 
     RowBox[{"lp", ".", "Lm"}], " ", "-", " ", "lm"}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"L0", ".", "lp"}], " ", "-", " ", 
     RowBox[{"lp", ".", "L0"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "lp"}]}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"L0", ".", "lm"}], " ", "-", " ", 
     RowBox[{"lm", ".", "L0"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ")"}], "lm"}]}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.8721304790342445`*^9, 3.872130682464427*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8721305026040125`*^9, 3.8721305139142714`*^9}, {
   3.872130562814266*^9, 3.872130627509252*^9}, 3.8721306831250367`*^9, {
   3.872131448303338*^9, 3.872131456013674*^9}, 3.872132777378927*^9, 
   3.8721331235707965`*^9, 3.872140575603341*^9, {3.872140606727932*^9, 
   3.872140651951366*^9}, 3.872141042298355*^9, 3.8722224418281536`*^9, 
   3.872223208811857*^9, 3.8722232554028893`*^9, {3.872223309442669*^9, 
   3.8722233413176126`*^9}, 3.872224754023929*^9, 3.872224786179962*^9, 
   3.8722251151355524`*^9, 3.872225287409299*^9, 3.8722268336626797`*^9, 
   3.8722365933648977`*^9, 3.8722369460842247`*^9, 3.872682807753891*^9, 
   3.8726832114729786`*^9, 3.872763368755432*^9, 3.87276399368651*^9, 
   3.8727642667802505`*^9, 3.872765014456398*^9, 3.8727653981325755`*^9, 
   3.872765953486308*^9, 3.8728163323320203`*^9, 3.8728194818371496`*^9}]
}, Open  ]],

Cell[BoxData["\"\<And now the vanishing commutators\>\""], "Input",
 CellChangeTimes->{{3.8721332315858245`*^9, 3.8721332382013025`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"Lm", ".", "lm"}], " ", "-", " ", 
     RowBox[{"lm", ".", "Lm"}]}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"Lp", ".", "lp"}], " ", "-", " ", 
     RowBox[{"lp", ".", "Lp"}]}], "]"}], ",", " ", 
   RowBox[{"MatFull", "[", 
    RowBox[{
     RowBox[{"II", ".", 
      RowBox[{"(", " ", 
       RowBox[{"Lp", "  ", "+", " ", 
        RowBox[{"3", " ", "Lm"}], " ", "+", " ", 
        RowBox[{"31", " ", "L0"}], " ", "+", " ", 
        RowBox[{"104", " ", "lp"}], " ", "+", " ", 
        RowBox[{"24", " ", "lm"}]}], " ", ")"}]}], " ", "-", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"Lp", "  ", "+", " ", 
        RowBox[{"3", " ", "Lm"}], " ", "+", " ", 
        RowBox[{"31", " ", "L0"}], " ", "+", " ", 
        RowBox[{"104", " ", "lp"}], " ", "+", " ", 
        RowBox[{"24", " ", "lm"}]}], " ", ")"}], ".", "II"}]}], " ", "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.872130696944173*^9, 3.8721307705047474`*^9}, {
  3.8722232284718857`*^9, 3.8722232453204603`*^9}, {3.872763994670653*^9, 
  3.872763995998788*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8727639966076975`*^9, 3.872764267608181*^9, 
  3.8727650153311944`*^9, 3.8727653992260675`*^9, 3.872765957969594*^9, 
  3.872816336439696*^9, 3.8728194941218214`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8721312158643026`*^9, 3.872131267194333*^9}, {
   3.8721405806779947`*^9, 3.87214064512368*^9}, {3.8722218968159637`*^9, 
   3.872221912919623*^9}, 3.8722221253855133`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.872131255334429*^9, 3.8721313313134985`*^9}, {
   3.872140659140579*^9, 3.8721406654438295`*^9}, 3.8722218961326723`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.872131303924309*^9, 3.872131332414534*^9}, 
   3.8722218993060102`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8721313738089237`*^9, 3.8721313894843187`*^9}, 
   3.8722219027702208`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8721313906738787`*^9, 3.8721314087542477`*^9}, {
   3.8721314537739973`*^9, 3.8721314538637323`*^9}, {3.872132963061615*^9, 
   3.872132963191219*^9}, 3.8722219053124027`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8721314111689186`*^9, 3.8721314262038865`*^9}, 
   3.872221907907872*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.87214102398878*^9, 3.87214103793964*^9}, 
   3.872221911129582*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.872215583058498*^9}],

Cell[BoxData["\"\<Here we have the Liouvillian and initial (unnormalised) \
state\>\""], "Input",
 CellChangeTimes->{{3.872215584077297*^9, 3.872215599542177*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8722197242596655`*^9}],

Cell[BoxData["\"\<Here we can choose a random vector\>\""], "Input",
 CellChangeTimes->{{3.8722197254103208`*^9, 3.872219726845023*^9}, {
  3.8722199151048*^9, 3.8722199219092712`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]0", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RandomReal", "[", "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "nmax"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.872222488807989*^9, 3.8722224900486937`*^9}, {
  3.872224817710478*^9, 3.8722248200154924`*^9}}],

Cell[BoxData["\"\<Or we can make a choice of the lowest weight state\>\""], \
"Input",
 CellChangeTimes->{{3.8722199231687574`*^9, 3.8722199331796474`*^9}, {
  3.8722248048466825`*^9, 3.872224805406707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]0", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"i", ",", " ", "nmax"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "nmax"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8722205106495476`*^9, 3.8722205192116723`*^9}, {
  3.8722224965376763`*^9, 3.8722224976166525`*^9}, {3.872224865210511*^9, 
  3.872224873081154*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.872831949572813*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KnLead", "[", "n_", "]"}], ":=", " "}]], "Input",
 CellChangeTimes->{{3.8728319505520563`*^9, 3.8728319573962812`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hab", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Alpha]", "*", 
      RowBox[{"(", 
       RowBox[{"Lp", " ", "+", " ", "Lm"}], ")"}]}], " ", "+", " ", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"lp", " ", "+", " ", "lm"}], ")"}]}]}], ")"}]}], ";", " ", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"Hab", ".", "\[Phi]0"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8728260087692165`*^9, 3.872826082982565*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "\[Beta]", ",", 
   FractionBox["\[Alpha]", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8728260104824333`*^9, 3.87282603620273*^9}, {
  3.8728260771346416`*^9, 3.872826083773777*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8728267945502853`*^9, 3.8728267959065857`*^9}}],

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", "1"}], ")"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.872830304124148*^9, 3.8728303243020077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"Hab", ".", "Hab", ".", "\[Phi]0"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.872826095214576*^9, 3.8728260966864295`*^9}, {
  3.8728261504387894`*^9, 3.872826153150843*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Alpha]", "2"], "2"], "+", 
    SuperscriptBox["\[Beta]", "2"]}], ",", 
   RowBox[{"\[Alpha]", " ", "\[Beta]"}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["\[Beta]", "2"]}], ",", 
   RowBox[{
    SqrtBox["6"], " ", "\[Alpha]", " ", "\[Beta]"}], ",", 
   RowBox[{
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.872826099938262*^9, 3.8728261561725445`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"Hab", ".", "Hab", ".", "Hab", ".", "\[Phi]0"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.8728261320788093`*^9, 3.872826161215063*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "\[Alpha]", " ", 
    SuperscriptBox["\[Beta]", "2"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}], "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Beta]", "3"]}]}], ",", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", 
   RowBox[{
    SqrtBox[
     FractionBox["3", "2"]], " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    SqrtBox["6"], " ", "\[Alpha]", " ", 
    SuperscriptBox["\[Beta]", "2"]}], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["15", "2"]], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["5"], " ", 
     SuperscriptBox["\[Alpha]", "3"]}], "2"], ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8728261395473785`*^9, 3.8728261675346384`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"Hab", ".", "Hab", ".", "Hab", ".", "Hab", ".", "\[Phi]0"}], 
    "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.872830016093004*^9, 3.8728300167899675`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "4"], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox["\[Beta]", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Beta]", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]"}], "+", 
    RowBox[{"14", " ", "\[Alpha]", " ", 
     SuperscriptBox["\[Beta]", "3"]}]}], ",", 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["\[Beta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ",", 
   RowBox[{
    SqrtBox["6"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    SqrtBox["30"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ",", 
   RowBox[{"18", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox["\[Beta]", "2"]}], ",", 
   RowBox[{"6", " ", 
    SqrtBox["35"], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]"}], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["35", "2"]], " ", 
    SuperscriptBox["\[Alpha]", "4"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.872830034919116*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{
    "Hab", ".", "Hab", ".", "Hab", ".", "Hab", ".", "Hab", ".", "\[Phi]0"}], 
    "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "12"}], "]"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.872830807212614*^9, 3.872830811221007*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"26", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Beta]", "2"]}], "+", 
    RowBox[{"20", " ", "\[Alpha]", " ", 
     SuperscriptBox["\[Beta]", "4"]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"139", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}], "4"], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox["\[Beta]", "3"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Beta]", "5"]}]}], ",", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"139", " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"460", " ", 
        SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"]}]], ",", 
   RowBox[{"5", " ", 
    SqrtBox["6"], " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], ",", 
   RowBox[{"50", " ", 
    SqrtBox["6"], " ", "\[Alpha]", " ", 
    SuperscriptBox["\[Beta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}]}], ",", 
   RowBox[{
    SqrtBox[
     FractionBox["15", "2"]], " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"75", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["15", "2"], " ", 
    SqrtBox["5"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], ",", 
   RowBox[{"15", " ", 
    SqrtBox["35"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ",", 
   RowBox[{"30", " ", 
    SqrtBox["70"], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox["\[Beta]", "2"]}], ",", 
   RowBox[{"45", " ", 
    SqrtBox[
     FractionBox["35", "2"]], " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}], ",", 
   FractionBox[
    RowBox[{"45", " ", 
     SqrtBox["7"], " ", 
     SuperscriptBox["\[Alpha]", "5"]}], "2"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8728308265425854`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "   ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Factorial2", "[", 
       RowBox[{
        RowBox[{"2", "n"}], "-", "1"}], "]"}], "*", 
      RowBox[{"Factorial", "[", "n", "]"}]}], " ", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", "2", "]"}], ")"}], "^", "n"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n", ",", " ", "1", ",", " ", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728306493817034`*^9, 3.872830678181871*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   SqrtBox[
    FractionBox["3", "2"]], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["5"]}], "2"], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["35", "2"]]}], ",", 
   FractionBox[
    RowBox[{"45", " ", 
     SqrtBox["7"]}], "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.872830678353172*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "   ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Factorial2", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], "]"}], "*", 
       RowBox[{"Factorial", "[", 
        RowBox[{"n", "-", "1"}], "]"}]}], " ", "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sqrt", "[", "2", "]"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}]}], "*", "n"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n", ",", " ", "1", ",", " ", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728307214936275`*^9, 3.872830784924823*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SqrtBox["6"], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["15", "2"]]}], ",", 
   RowBox[{"6", " ", 
    SqrtBox["35"]}], ",", 
   RowBox[{"45", " ", 
    SqrtBox[
     FractionBox["35", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8728307504385138`*^9, 3.8728307854086976`*^9}}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.872830765784726*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8728260887414103`*^9}],

Cell[BoxData[
 RowBox[{"\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", 
  "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", 
  "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", 
  "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\"", "\"\<\>\""}]], "Input",
 CellChangeTimes->{{3.8722199876535764`*^9, 3.8722199906986837`*^9}}],

Cell[BoxData["\"\<The choice of Liouvillian is given by H\>\""], "Input",
 CellChangeTimes->{{3.872683199159445*^9, 3.872683208052452*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Psi]", ",", " ", "\[Psi]t", ",", " ", "\[Phi]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8722200399735575`*^9, 3.8722200446987123`*^9}}],

Cell[BoxData["\"\<We denote the Krylov basis by \[Psi] and the H^n|\[Phi]_0> \
basis by \[CapitalPhi].  The following steps compute the Krylov basis\>\""], \
"Input",
 CellChangeTimes->{{3.8722273381759987`*^9, 3.8722273708327713`*^9}, {
  3.872683238882217*^9, 3.872683249912318*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.872215889881126*^9, 3.872215912652235*^9}, {
   3.8722273285855217`*^9, 3.8722273370035276`*^9}, 3.8727653487691903`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HK", "[", 
   RowBox[{"\[Alpha]_", ",", " ", "\[Beta]_"}], "]"}], ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"\[Phi]0", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"Conjugate", "[", "\[Phi]0", "]"}], ".", "\[Phi]0"}], 
       "]"}]}]}], ";", "  ", 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"\[Psi]", "[", "1", "]"}]}], ";", " ", 
    RowBox[{"H", " ", "=", " ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"Lp", " ", "+", " ", "Lm"}], ")"}]}], " ", "+", " ", 
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{"lp", " ", "+", " ", "lm"}], ")"}]}]}], "]"}]}], ";", " ", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"i", "+", "1"}], "]"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Normal", "[", "H", "]"}], ".", 
         RowBox[{"\[Psi]", "[", "i", "]"}]}]}], ";", " ", 
       RowBox[{
        RowBox[{"\[Psi]t", "[", 
         RowBox[{"i", "+", "1"}], "]"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{"\[Psi]", "[", "j", "]"}], "]"}], ".", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"i", "+", "1"}], "]"}]}], ")"}], "*", 
            RowBox[{"\[Psi]", "[", "j", "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"j", ",", " ", "1", ",", " ", "i"}], "}"}]}], "]"}]}]}], 
       ";", " ", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"i", "+", "1"}], "]"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"\[Psi]t", "[", 
          RowBox[{"i", "+", "1"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"\[Psi]t", "[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], ".", 
           RowBox[{"\[Psi]t", "[", 
            RowBox[{"i", "+", "1"}], "]"}]}], "  ", "]"}]}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nmax", "-", "2"}], ")"}], "/", "2"}]}], "}"}]}], " ", 
     "]"}], ";", "   ", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"i", "+", "1"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"Normal", "[", "H", "]"}], ".", 
        RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nmax", "-", "2"}], ")"}], "/", "2"}]}], "}"}]}], " ", 
     "]"}], ";", " ", 
    RowBox[{"HKryl", " ", "=", " ", 
     RowBox[{"Chop", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"\[Psi]", "[", "i", "]"}], "]"}], ".", "H", ".", 
          RowBox[{"\[Psi]", "[", "j", "]"}]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nmax", "-", "2"}], ")"}], "/", "2"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nmax", "-", "2"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], 
      "]"}]}], ";", "  ", 
    RowBox[{"Return", "[", "HKryl", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8727647051712456`*^9, 3.872764705795639*^9}, {
   3.8727648644305897`*^9, 3.872764869163903*^9}, {3.872765041762475*^9, 
   3.8727650633824215`*^9}, {3.8727651058758917`*^9, 3.8727651451773996`*^9}, 
   3.8727652175033693`*^9, {3.8727653597983046`*^9, 3.8727653641718516`*^9}, {
   3.8727654505269566`*^9, 3.8727654552910004`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8727655133086*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]Val", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", " ", "0.5", ",", " ", "1", ",", " ", "2", ",", "5", ",", " ", 
      "10", ",", " ", "20", ",", " ", "50"}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.872765514089666*^9, 3.872765524352875*^9}, {
  3.872765876473601*^9, 3.8727659116840687`*^9}, {3.872765987525535*^9, 
  3.8727659878380146`*^9}, {3.8728166161058598`*^9, 3.8728166418405485`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"UT", "[", "m_", "]"}], ":=", " ", 
  RowBox[{"Table", "[", "   ", 
   RowBox[{
    RowBox[{"Abs", "[", "     ", 
     RowBox[{"m", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", " ", 
        RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "   ", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "1", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nmax", "-", "2"}], ")"}], "/", "2"}], "-", "1"}]}], "}"}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.8727658000692472`*^9, 3.872765827500335*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LancCoeff", " ", "=", " ", 
   RowBox[{"Table", "[", "  ", 
    RowBox[{
     RowBox[{"UT", "[", 
      RowBox[{"HK", "[", 
       RowBox[{"1", ",", " ", 
        RowBox[{"\[Beta]Val", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "\[Beta]Val", "]"}]}], "}"}]}], "   ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8727656284377985`*^9, 3.872765700764535*^9}, 
   3.872765758860656*^9, {3.872765847933346*^9, 3.872765857415549*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"LancCoeff", ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.872765862882593*^9, 3.8727658666786203`*^9}, {
  3.872765900264421*^9, 3.8727659035292797`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwt0ntQFIcBx/EN1agxTayj4lsQaki0HCoeRgR+KA95w3E8D9i7S9J0wMna
yVDaWM9tmqfGtLEKmIzpaUZ8lZwdBogC2R1kMpPEzFhCMbXG1aiAvNakGO92
m03t+NuZnZ3Pfve3+89GeiXHc2GCIBy8f/7/+uC4k3Ihcfcv3/cPpfAGTuWW
j7zUYdIz8fYxe3/ryHQ88BxkpvzqZ6OTP6XnYVdf1Jotobn0Qnx70XvkBWMB
vRRxwrqpVHMxHYF/5Rf8/aq5nF6Js+cyPlvti6SjcfTg4wMuXxS9Cm99fHn8
Zd/P6RikxT5T/YHvCfopfNc12PGx70l6DT5t/ev8Qd9qOhap/da2Ud8v6DjM
Ldg3Zvps9Fq899DOs68qcfQ6HP1H7OG3lLX0egz8eK5vv7KOjkfD9vbcZmU9
vQGLw9bmHlbiaTuWRocNHlE20Akofb01dEyx0xuBM4v7TioJ9NN4/sklaFU2
0pswZu//zRnlaToRjozpO9qUTfRm1IYq13UoiXQSXpm57/xHymY6GYPz/hzT
pSTRKXi2ve25HiWZBmrqu32KkvLAMvDH13/fdU0Eeypi75w8cV2j5VREfhj3
xjdiKvsWSDPsrhsaLW/BSImy8qa4hX0rDqV2aDc1Wt6Kk8Xj+2+JW9nTMP/H
ZUlDGi2nISbh7tUhMY09HY0ts383rNFyOpY0jc8eEdPZM7C6cUHziEbLGcD1
/y67LWawZ6Lq6Mz3b2u0nIk7P3l34aiYyb4Nc1fOentUo+VtmHa1xRoVt7Fn
Ac09tWMaLWehYeCd/jExiz0bzZ957eMaLWcja7i2cVzMZs/BquRr341rtJyD
Un0qZ0LMYc9F1suXjkxotJyLf9vbpibEXPY83Ms7kzap0XIe/pM99c6kmMee
j/jYo1cmNVrOR9Spy9G6mM9egHFHd62u0XIBuj595kNdLGAvxOCNMV3XaBRi
/nBHeNBWyOcL0dco24MSrRbi4eU1zmCAFoow+W3Fr4M6jSJ8MbZrX9BWxH0R
XM4vTwQlWi3CnQnv+WCAFhy48UP810GdhgPLS4q+D9oc3DswrVx5LCTRqgOd
019bFQrQQjEU63RSSKdRjOS9Cc6QrZj7Yhzwx9aGJFotxt+GGneHArTgxIXu
+gMhnYYTK5IvngjZnNw78c/0090hiVadmPXi7IuhAC2UwLnm7jchnUYJVn6w
/W7IVsJ9CT4frJ9hSLRagp1N8xYZAVooxZU3cp8ydBqlaI6OTDRspdyXorP7
YI4h0WopPtnV6jICtFCG0R11dYZOoww9u/pfMmxl3JchavutNw2JVsswfqul
2QjQQjl2/nbRcUOnUY6oxpR2w1bOfTkONC05b0i0Wo6EnsBFI0ALFUiPs742
dBoVmDNt1phhq+C+Apa9/54h0WoF3mtzTTMDtFCJPUXH55g6jUq4BzuWmrZK
7ivx7vd7Y0yJVitRUBoTbwZowYWwPftSTJ2GC5XhPdmmzcW9Cz31H5WYEq26
MOvxP7jNAC1UIRYL60ydRhXaKnbXm7Yq7quQ7+/cbUq0WgVvXu+bZoAWqtHw
J/9fTJ1GNfr2FB82bdXcV2NvxZUWU6LV+3508xkzQAs12H76xbOmTqMGize8
0mvaarivwTz/C5+bEq3W4Prl9QNmgBZEFFwYuGLqNET0FjtumTaRexE7s1on
TIlWRYR8Q3fNAC24sUKxfjB1OsKNtOfNMCvczfe5obUPP2wl0G43zh3ve8Qq
o2U3nm3c/5jVQPvdaP+qaK7VRKtu6L1hC6xO+pobAy3HFlmXaMGDri83LbPu
0REenGrsjbDCPfy+B3WbkqKtBNrtgX/G6SesMlr2YDDt0dVWA+334JDdE2s1
0aoHr644tdbqpK957v8hw/HWJVrwYvZXCzda9+gILy5EpSRa4V5+34tIsTLZ
SqDdXkydr021ymjZi0N7dqRZDbTfi5u36zKtJi/+B3kF164=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzQlQlGUAxvGl1EgsKFEKRFckRFIQuRRFHi65791lWVjY3VDLII0cQhF9
RQNNPEJELFEg01wTzcRjEv3ygDwQIszSTESJDAQFxZKMaHy+mW/e+b3/eeYd
b1gYN/c5mUy2ZfD//3z23fc1Rqj/WHqkw5cXKFvbb1SPkeEZTZEQNpAVfNyU
tkCfdb3rwGoL2hIhTTbasXWW9GswST3vt6b1NXoMdtjbnPp7tC0tx3s5FSfP
lMppOzy/5E1dxH472h5RyWNH41t72gE5xzq7V150oB3R3NdtMuyaI+2Ep3/J
7ga2O9GTUVzoafHg0WTaGXOntJ92NXGhp+LFzd6plwum0q4QnX3mTYWu9DSk
j3n/l5rN02g3uGUsdH+31I12R8XWSbN7drjTHri6c1l29ucetCdum2YdLNzr
SXuhw3N9i2mVFz0d5vsm1O7+Zjo9A0XLF6c5HptBe+NkzUiNosabnokFE62t
bn03k54Fx5gXWnfVzqJ9MPGjPy/MvOhDz0ZtReyiXQ2zaV+E9phmoNmXBvqH
3p7lnI5nFkDe4T02OV20zA9H3U94LVjkx+4HlwJj29c9tMwf6pqFNmsX+7P7
o6wxr7yuj5YFwNruXsD67AD2ANxo/sDq1BNaFgi1+6ufZS8LZA/EbqsLVz/9
l5YF4Su1d3WECGIPguLWJDftc3PY52CKWVj78NW0mAN1Wo+f6bBg9mD8blOQ
cLiAFsEYUdvdVvZiCHsIKtIjhoeto0UIVkWm1497KZQ9FIb6xR2XNtAiFJEZ
27I2WoSxhyGvweWKTxEtwrAoyMeta2Q4eziy9U3FZVtoEQ6jR+FkH6sI9gh4
977e1VlKiwjMUI6an2sdyR6JIav9yyZvp0UkRiQbaw/YRrFHwTjPR63dSYso
mG10fvWKPJo9GmdGBTesqKRFNFZ1lfX3vRLDHoPK8/mqC3E0YnBt7ff5uZtp
EYMOi+DwqGZaioHJj+My/rWM5T4WthPTRl1S0ohFUUro3SUltIhFW46zSeBV
WopF5kiVy32rOO7jYDTdknBETSMOnhYdGfpttIhD04rH2gnXaCkOlcuCGuqt
47mPx+GLMtW6JBrxsP7EeqnHdlrEw19RmNv1Ky3FQ3FcWVRqq+Begd7IrS9H
ptBQQDnp6IzHO2ihwMO3Z/vuuUlLCjSuUW6KlSu5V+JRfp3fUx0NJTT5Q6v3
VNBCCcvyI4HRrbSkxGUv47m/7VTcqzDiy87MsrdoqFDu9P7N4F20UGGbeUNv
+x1aUiH/4T9ji95I4D4BKfqsDud5NBLQ3yvKf95NiwS8/EHr0sx2WkrAl7WN
K2wc1dyr8fHeadKht2moEXNh7s+avbQYPO+0/NR9l5bUOFmXfK7EKZH7RChP
PL066V0aifirKkPfsI8WibC4l35N10lLiZhvebN2yBQN9xr81ijvLc6gocHB
tixzrypaaCBGKzxqu2hJg8zSdxTzXJK4T8K8u9KhhwtpJOFUS0hV0UFaJMH4
sDlH/oCWktBW3+N+wjWZ+2SsPH9rZ2gmjWQcHlg50HqIFsmYGh86ZVEvLSVj
X66v/QvuWu61mC7f7Vq8mIYWcSUlxxyraaGFJq37ePUjWtJijZnZD8GeKdyn
4Oz+0qbmLBopuFPtujLtKC1ScEK7v+DBY1pKwdSD+64vn57KfSreHPrHHbMl
NFIBU/uekuO0GDyvnHs04QktpWLD/T0LVLY67nUoc77Yut2HluuwKTM7rEVL
Q4dp3WcOOCyndTp03Osc984OWujgNEs9/8BJulyHhq1PHtz/jZZ0+MdvuLnX
AN2iQ1GxQ92H4/R8X49L7sqvanxpuR7Xf/j4i6epNPTwt6sKDBC0To8zudeL
8srpwXunplU36iR68H5Df3rxsFv04P2QGz7Lwk0MfF8PeHkfWDuelhnwo+1M
h8t+tNwAjXdHu5mBhgExlQ0t0Xm0zoA/2677r6+khQGl3v5fN56myw3oOmp3
9qXbBvwHcuqaeg==
      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1zQtQVXUCx/F/hK8lBUyTWFS4IQbyfqqI/BC8vC/3XuBeHhfuQyRUtMS7
io/GixstOCyGLIWkhVgihpipCS7hMY0ZM0UUQ8oJSihwxcXHMji6su7488yc
OfM53//vHBfT2+qVVkKIqmf3/5/Pr5FwH5cpM8qrH4TzBapNl7c4x1jhOSfD
kvZrw/lxG9oOe/N/7bVfN52egcdbKuPtP3iNdsCk5pQGW9c/006wibVW18TO
pZ1xI7vu4Oj3LrQMgXsULxeMvUG7YqzQeCfI2o12Q97aLfXmkDfpN1Huq9tV
EOlBe2DjqrJcXZ4n7YmY4tH3HHZ40964uKvArjjOl/aF3m778JjOj/bDtdwg
tyqjP+0PT5c0q8PmADoATYe+Hjq9OZAOhO8t9xzn0iA6CAlRkzPuVATTwZh2
ayzEem8I/ez5UV7nwKGF9EKcGKpbe7xpEb0IGw4c+2ffN4vpxdgetLSm+2wo
HYo8W3P1d1eW0EtQJbeszL8eRodhvlNttfVvS+mlOCEz7nppKJwOR2xZavK8
zaCBg3Z78q2f0hYg54/qQ7OLItgj8PMD98lTJi1jj4CDn14mK6XFMvQZvHrM
tpHsy1BS5u0XXUGLSJyMvDqcOCuKPRIjU2u8/7qHFlEodLCa/dWc5exRiJkZ
ZGjZT4vlaFzfe/77eXL25QgTR9vaG2ghh9/Lvuckz2h2Of7VId0oO0aLaPxy
8kjx8YAY9miYF27tHGumRQz+sbst58TiWPYY/PjWu/+dINEiFuWKCtf2iDj2
WDSX9re2ttMiDj83qmt7Y+LZ47C/p/ai9yVaxGPd1WL5SFICezwSRobXFFyj
RQKigldNH9Aksifgx1Oln+/roUUiBn7Kvt+YpWBPhMemw1u/7aWFAoN9q4dD
c5LYFThcVVN5Z4AWSbjZ/bFeHqRkT8Lerrv+dhtpoYRF5rhN2UxDibrHI/1e
j16cV+J2sGw0PFT13JISgfPtzsRvo4UKlpT6tY5tNFSY/eSbfTnjtEWFQztd
V/wONfcqTOye9KBgBy3UsC8pXXD4HP3sXN4mk7R+QjL3avzHGDdjjZyW1Oj7
6gN1VgktkmGudO7wvEAjGZenNh0NsEnhPhl25qde9+JpKRnni8tOPvw7LVIw
/v5Nj+bLNFKgmTBwb79dKvcpmLeqysuioqVn5w4ULl9aSYtUOHfkbZN30UhF
V9/Ety7N1HCfCqcNP5ydpKWlVPywIDEzuZoWGihLUiulHhoaOJl6Hl5z1HKv
ga/P8OBaHS1pUN6yaLV6Hy20OH0gtnBqLw0tWhcM2nTOTeNei7qB+8P7jLSk
hWOF9RxVHS3SoH0UYDW3n0Yaiqzdr191Tec+DYOzTuVX5NJSGvRXLq9PradF
OmzWXWsdHaSRjp0Xpm/ods/gPh2vVH86R7WGltLh6Rh2Q9NIiwzsVnw588Aw
jQxE6T3zOr0zuc/AzTMewf9+m5YyUDN902jUMVpkon/rqVsh92lkQl5S9OnR
AB33mfAL9HfabqalTHyb8Pmo7de00EG6c0/VPkpDhwJl1RsrF2Zxr8POQbN2
2mZa0uHsJa+7TadpkYXN9iqd9jGNLGhG6luGl2RznwWfLxof1b5LS1lwO/Lh
etkZWmRjr21i/O1xGtnId7XPV0Touc/G64Zie/8dtJSNqN8eRW04Rws9lMlP
14RaGbjXI78pJPOCjLbo8eUnX5RnRtKSHh23Zy3qXkELA9pynVoL36OdDVD+
8eH4rc9efM+AX/KzM3d/RxsMULw0pBgZePF9A95/4v64fqLxuWsNuP+qvOaJ
Gy0ZoA5bnd4STfcZMH9ji2xKHi2MyD4emNteQjsbcTXxndGZDTSMOH46b1nH
BdpghKLT5aHsNm0xwvVu0eKuP5n4fyPs/jLQ6bOAlozQxK1sux5P9xnRe3aP
25J8Wpjw2ZHXtF1ltLMJB7P6zdFHaJjwemryx1cu0QYTNH/rCFbdpS0mNLw6
2fXitBX8vwlFSQ5DaT4r8D8NWItm
      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1zgtQFHUAx/GFKEFNlNIKjkREIyBERRQS+IG8BA7uAcfxvjt8DIg6xERC
ahuiEFhSPiBJA0XFHpqUgXbZpgVIQJnIID04IktI0AiDFJpo/LEzNzuf++13
/zvPsFm11lwQhP0Tv//vD647/l2Z3S05owL4B07JDeU+g1a0JQYOemU9HTKL
non64dnTFlvPoR/HFOX6hVMS7egnkaH9JXfKww60DMJ40bkTFo60A+q1Zj0e
G5xoRySateX7mhbSTrB5aLb89Q5neiF0uz+afmG+K+0MvzFtR1Hpc7QLbFo6
z3htX0S7oTO7cqCy34N2R+CCzC9LbZbQHugeqkvOsFxKL8a+3a9bH/b3pJfA
urbC86WoZfRSeIlVVU4qL9oTfn7XC7uLl9PLMDYt62CXuIL2gsVdn/fuV3nT
yxH5670+80s+9Aq8IqvxSqp/nvZG6Zyr82oGV9I+GCi7fCKp35d+Hj83jyxy
Fvzplfh08fAzb9qA9sWj84/lvlsyaT+M9paUxy0IoP1h6/BqpnRk0kD5+Z3m
e58LfGAReCQ8dOuFz2khAKl9uza8uHwV9wDcrDO98uF3tBCIOxcSvrwfHsQ9
EAG3eqTa67SwCp+eLThksSaY+yqsd5lqUvbQQhBca/Mrzm4J4R6Ehi1/9ty/
TQvBWLerc8fqglDuwbilTP+w9+Ew7iHIM2WU9BbTYgiaB7cesJOt5h6KLifz
sYx9tBiKe5dj/+hyDecehvYr9tdmHKPFMPwxvHlPsmcE99UIHexIijxPi6tR
mLO/r84nkns4al4bGextpcVwWGBlxFiQnHsE3GwrNQE/0GIELuSfMm6KjeIe
ifa3PTwbf6HFSMx32TyiTo/mLsdteWn0rZu0KEd8+7G0i74K7lGo7vFuCsul
xSh8f3CO4dmvJvdoVLQNNLQJSu7R6K52O3MnlBYUqM0OaLIspqGA18y6jivN
k88r0NKJL0w2qgeWFKgeMjfeiKIn3jv8vt288rdpKFFmbVocdY0WlbCMlP17
xV7NXonGIGNjVTItqDC65vaRE5U0VLBeezdH+RstqnCkbNsTpvkx7FWIkpUe
OLmRFtRo81X5/lxDQ41YqzLx8hAtqjEQ4lj9+6JY9mq4udzdMi2HFmJwSGZ7
66l6GjEw/fOtb/0oLcag36LQasxfwz4Gf8/97K+QrbQQC5mdjZ28gUYsNhWM
BFSYxbGPRfGBf1KqwmkpFmMDp89WFdGCBlbjL3+1s5WGBqddFEMbZ2rZa+B8
fOelZxS0pMES7wVpxjJaiEPudp+681dpxMFodG3eYx/PPg6qxNzMfi0txaFl
22Mn362iBS3mbRQ/K++mocUW83THDU4J7LVYWP2O/N46WtLiyfVfRw4dp4V4
HDo8kHV/gEY84sXSBj+XRPbxqIipOHo+m5bi8UmxuuivU7SQgOas6uTeERoJ
2OO9PmLWsiT2Ccgq/HFWYx4tJeDI6eE6MyMtJCLvCd8hj3EaicgM6iv8KTCZ
fSK2Hl675lGRlhKRX9+e09JEC0l4Y3RP0HSLFPZJGCmaeiJOTotJ+DisxMXw
Gi0l4YPR1rzS72ghGburVd1G61T2yfBc+liOmZqeONflUsmyjAO0lIyCouL+
7Gu0kILrdZfComfo2KegtamnS+lGiymocBos71bQUgrGR61+376JFlLROb2m
p/mtyT4VUqFttf+ZyT4VmRfPHXdvn+xT0dK3Y1fK8GSvg/uPh+rVs/UP7KCD
scnqkcLlNHTYN31/8F4NrZt4vs0hPy2PFnVokhrEFeV0pQ4zt3ltPmekJR1S
zE5OTe+iTTosuTH+bd6/tKBHT02HlZ29gefrMahxQJM/DT30jUM3bHW0To+G
phfcfxVpUQ/z1qIy+6N0pR4bR/bmyS7Skh5XFTvudt6gTXrs/fMDWe1DaTzf
gI8ev+lu60w7GDDHcYa6IZiGAbp1BR1X0+mJ7zBc12SriuiJ73hz6VOjc9+n
Kw2wPBrS7/pNGv4DJBOevw==
      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10AlYzHkcx/G/Njdtm2whdEzHhhEVlejTNd3XNNXczQxt2FJrZVG7+yeS
nM+uklaHxEakYlHrGLY2OZYtm5yNDh0UOZZnXds+vv//88zzf17z+b//v2fG
QpMkjNNjGCZ78PP//eP11CPVrCLs2Wxj0BfoP3eU1W81I4/AAoviW9b3LMiG
qG21uihv5pGNwTuUJxqRaUs2RX/DhzTLUfZkMyjrFW2RidPJ5rCa192ZdJ5P
tsSDK0/vC7Y6kHkoPq4rE1yaRbbBw12Ps+1tHMl2UMVvFRoWOJHtsX5d04bR
w+aQp8Ns9rK8A3ZzyXxoH/V7SCe7kB1Qm9gy38bDlTwLNYFllwtr3MizUfs2
Z3SiqzvZEaoxhsaenvPJTuC9MTw+xmQB2Rl+zvJXCo0HeQ4C8mUzLNJBngvF
5V5x33hPsgvOdMqOWSZzdkVrRmbVMwMvshv6FzRNaO3hPA9mo7Lbf0v2Jrvj
amyQZs0FzvPBe+GaEbDah7wAk9xvz/gy3JfsAQOvr5b8eoQzML3YcWnNOMFH
s4Bq9MW1/H/IjCcK+jI25uX50e6JcE+roJBmMuOFohlzPTI2+tPuhXzltvzG
+ADavaFQ+HhnVJBZb5i0PX5gaBVIuw9MM0L5dSZBtPvghFHrik2byYwv+LyD
gr5r3O6LM7eFzfXVwbQL8JBvOH6dLIR2AbDucuu+TDLjB/3vel79JQml3Q/l
s6x8Xk8Jo90fsq6fp+/wJbP+cH39e7b4HbcHoKB4iGBzQjjtAchtk2zNZclM
IBIKq/saGrk9ENrE03V1ggjag/BWdyVSJCezQXCyXnJ+2EFuD0a3m8IraaqQ
9mD8sGhPeKozmQlB76apK8eu5fYQXG+qvzvuFbeHYlqR6WSzMZG0h2JlNRKq
pGQmDE61dqX7rnJ7GGyndI4o0XF7OJykIdZ9zqKPRjj09vteyi8mD/7O4Ma6
puZjZG04RtYUMqVGUdRH4IPF4gOCFDIisNs6za0pg8xGQPX9zMbUp2RtBCpy
bCc894mmXojrS0M79WVkCFFadu3TpD/JrBCJ/vqmCZ/FUC9E7624nV2zyEwk
xvFfrbhziIxIbBFldcTcIbORODHQnrttjJj6SHSw2y1K0smMCC9UHUPXlJAh
wlCPrnOfPCKzIuhlTjO9GS2hXgTL/grHzUlkJgqu+k5eZy+TEYVRtj8FFVtJ
qY/CZMEb2zQPsjYKWcumWOeWkZlo3Dj5ep/LIzKiIdYt9pnzuYz6aCTMjX9d
kEHWRsNrrQMztpLMxOCQawI/9DkZMbBJbxh7ViKnPgYuAfbND1eTtTF42bbK
M6mJzIiRJayfnMdTUC9GSbt/e2sAmRUj9W1/tXslWSuGQaOd8JteMiOB3pEX
InNLJfUSOBiND6vZSGYlcFk2oDOpJGsHny9bbHryA5mR4qjprYfWUbHUSzFS
Pq9y5PdkVooskfnOo3fJWil4Lccs+AYq6mWIf/9yVdkXZMiw/1zwu2IJmZVB
Ke9OOfU1WSuDf1fFkKm7uF4Ov7g1yVVarpeD75OmN7yF6+Wo2rImYKm+mno5
Dt9LlwzwyIwCB9Q5m/W8yFBA2dCT072MzCrQXmqo57yJ6xW4WGSe7V3O9UrE
pTjdePA31yth1+V4uOkJ1ysxNfhGmPtEDfVKHEt5vrDCjczEwnnv6fdiCRmx
cGuzaHmcTmZj8Uha/svWQq6PhVFJ4vqiWq5XQWB3xrypl2yuwnJb3l23YQvp
fSoYTZxUeWUmWaWC/ZEo3R9hZFaFJS09MYuTyEUqjL9rNslsN3nwf+1pGV6a
dpysU+FCZp1ux20yo0bK0LofUz+QzdUYuPDtWeNJi+h8NZaXpYY1+JJVavi/
E6yIW0hm1dDffur+6A3kIjXK3NtDXcvJWjXsYt9mZdeTdYPPV3dlxw6QGQ1u
Pn1mIDaKo/M16GvueHJ4JhkapCh13f/KyCoNOvfeqNu9gsxqsOpJSrJyD7lI
A1/zeO0LbRz+AyJ5jWw=
      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10nlUjXkcx/HHdsUwFdc5mWJQEWJUtu60fNpuae92l27L3VT2klIx6ErW
KNnGsVRkN6qxZEm5U+Ta0lHSIa2GJoYsTUZzGXPm+3vOec5zXs/neZ/fP89Y
Tbwopi/Hcbu/3v89/7+6XCtk9SX6IVagFzCaylNLltiSjYCJZeIjiXZkE1j4
N17f4zCdzIfc/LLbpCMzyWYoiOSNOt84m2wBdYb9D/1eCshjEBvwpmVIgxN5
HPJ9yor7nnIhW2Frm0VysT3I42H086ZfK3huZBu47LQ9l/GAeRKUpsZiwx53
si3mW65ezUk8yFPBq/cNdBrqSZ6GF/u23HbXMdsh+0D0jpw4L7I9mlcYVe41
E5Id8Mwlc0RFOfN0tO1sXbtC7U2eAf+R7daOfXzIM6Gsq+nZl8s8Czc2Z+kS
BXPIs7F+cLeg9yGzIywSj0X0TfQlC7BO1yaazPcj/4gHE9omv7nK7IT4upb9
fyz1Jzsj42yRZ6ZdANkFqk9c0pu/mV0xYe2LQ82lgWSgKPm0nB8T9L+1gLdx
SOWw12TODXcaHuht7INpd8OBobUV2xPInDv06jzlNxVsd8fam7yEUpsQ2j0Q
Wm971PEAWeuBLvHG5ab9RLR7ojeuMMPOm6z1xDhL3XexCWz3gtUm88byArZ7
wTrimurSJ7YLUTW6OHlNcijtQnx8lbK+9C2Z88bgrOqbC5zEtHtj+VNxn1A5
mfPB6z6mDgVatvug882S/F+a2T4Hho2e7zcsktA+B0Ld4rSUFjLnC4/79965
DJHS7ouHizM/FpuTOT8YWfKapyvZ7ofznHrj2A62++Ou31NFTryMdn94FRY7
ex4jcwHY2jV4V1wh2wMw7MIso6ZOtgdiGd+1QbY8jPZAdJeXJs7pJXNByJIs
W3V/opz2IFi1GwLjHchcMAbUC96bpZERDPGOO6MzjcPp+2AkfU4IrUwj64JR
7zutK3E/mQtB3+0RGSklZITA/0z1/c+jI6gPATZzCvEJsi4EaXejjSvfkTkR
6iftT9thFEm9CNdP1O1pF5K1IigGHS/jKsg6EfjXmlfFTImiPhSp5/IsW8LJ
+GrnRqu8dWRtKESdZTK/VrIuFMMLm9JNpArqxVgz4L1v1SEyxBhpqhj6u578
9b8ov9zR82yQknoxOm7b2tSmkjkJph3WWkU3kSHBlCHtf3XyVNRLcNg9JO6K
OVkngf5yb6V1IJmTIq7gy3rHTDKkuMqvWTL0OOuluHOxd7L9WdZLoXx6Unav
lfUyTPtUULZrgpp6GZY6e1/Y5EHWymB7xa0pXUjWyWDRc+FGVSqZC0Pk+YW/
LbzB+jCcCe9JrnjM+jC4nLbJKm5gfRiStroO7ORrqP/633g6V2+bS4YcB0Su
W/svImvlKN9n0ylm1snRzm1zzr7I+nBs0As+9xhYH44BW1b6BHxgfTj2jv9g
kdJvLvXhEBo+ZH+vJHMRqJGFneFlkxEBw6Pl656sJGsjYFKdXTXiGOsjUH60
d1dV/2jqI2EeOevE9eFkRMIq+p8nJQPJ2kjUlHSZfxtK1kXCYabT8S8HWR8F
95LYO7E5rI/C4Pn6Wv4R1kch/9bNxWVcDPVRqLQIMim2InMKHCm/m392BBkK
7HjlZioMJmsVSHK0zc3LY70CjeK3vUvyWa8EL3mLteoM65VINzf7U/qZ9UqE
P79fdsgmlnolxolq6wyWZE6FjqKJg2yl5DEqXNyudKreT4YKurt1o4xPkFUq
3Hq5VLislKxV4VRKLZdtIOerMLoq7Cf5+Hl0ngpJnicNejtyiwqX3sZLGqLI
nBq5K7pNUneTx6gxv+r5o+pCMtTonzWitVpPVqnR8aVwttknslaNeZZFghrr
+XS+GgetvR8KXck6NfiPjz6cpyS3qFG002dzdA6Z0yDXLWFq6mXyGA1EZ9Mv
bL9HhgaCKlPfGd1klQaS2kqDYOoCOl8D6cDCWUovcr4GbYHdBzXyBfgXXSyY
Jg==
      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10ntUjHkcx/GHUK4rrEuFqSxqK5VSKnzSmIguMzVdZro8MyGipKVNsZ5u
HLcWRZdTTKmsnJVLrGs7OSsbCRW5l1vkUhRi1Vp7fH9zznOe83o+z/v5/TPG
6hWyRb05jtv19fr//u33ZpZ5XPlbWx070AO0mVhdvyV1IethUvSvcrXClTwU
uvoym7pBYvIIDBOt2+YcLSGPxulpk8Ntds8lG8FM/sX+6E4PsghuHT+m31m+
gGwC85miZT3mXuQJWKzJP1Z+3Zs8EYvP18a7HPUhT8baETbvemKlZHNceWnU
aG0hI1vgXV286bEHzFYodPu833mLL9kaeZPW6IXb+pFt8EE/0q20gdkWRZWK
5PWxcvJUiBetOeU6yJ9sh4E5e6LcCpntYbF32L0auwDyNDzijX8f+xezA/zr
N3pF+wSSHQFNwYC3t5mnI2+O5mUdH0R2gtUM0ziXp8zOSLA+6SaLUJBdsD9K
m2L/jHkGnGpORfRZpCTPhHZnzS93mplnoaX7gM51RTAZECVPGP+ljiwAr2TR
xgnzQmh3xbl+m4/JK8iCK0wMrHoX2YTSPhu52aLHq/eRhdkolTx8f2d4GO1u
aB3nq32YTBbc8Lmq62LWG7aL0Vxg2JBqxdMuhqPl4AzjhWRuDka1tWgm5bB9
DuofGZrmXWG7BCuHR79M6aWiXYLSQNNfHtuROXcUTsgY9WcE290R/UB0xCCX
7XNRVnes7z+X2T4XQwrP7OJ72D4PPZG1pVIrNe3zING8UlwLJXMemJi5ektT
Ots98MGusTOpgu3zsUapIzr9mu3zUbn4eOxmo3DaFyDvZsak9x5kYQGa3J3l
3fFs98TCJ7PbC0rY7okpcq+/n9Wz3QvaAe6ZV7mFtHthR8uDFwpLMueN5rZN
HluC2O6N+MGWRuo0tvsgrPHmH82HyfBBV2lXpN499r4PWl+cEe70W/TNWh94
mCzzDLQhc1J8GNp/ZoqSDCkq89+9Dk4jC1LwRp3iZ4dYL4VT+3cFE26xXoYX
d4fpj+61mHoZJDPMSi6YkQUZNHsbn9rKyFoZxL1/XhKRQOZ84b/aszyqkPW+
yKh3WOp3ifW+KCr3rZ/SwXpflHYKHw0NIqj3Q+rz8T/Mmk2GH3SLXl+riSQL
fog0jJXpZZK1fkg4kfO9pIL1csSOXH/ueSvr5RDbrq6Sj1pCvRxnE6/suSsh
a+XQ6douSo0nc/4YYGkWe/MgGf4wWJjdtKeJ9f7IrTt54ZX+Uur90ce+rywR
ZC4ALu4F+9OWkhGAmNSqG8VbyUIAxnrWeE05yPoAmFSU3aq+yPpARK9ykRY8
ZX0gKjaNaSzTjaQ+EBabX6QEWpO1gUhcPv83QxWZC4Jze/m/XC4ZQbCvPtkn
6xbrg9Cw3++wzahl1H/djSV57zzJnAK1rRYb0uPIUGBoSthdYTtZUMAkz7Kj
vYD1Coz7lJPtUM56JaoudXqcvcp6JRzyU46f/sR6Jc5bt6XFTV1OvRINtfpF
w9eQuWAIg1sy12vJCMaXq1dH1nwmC8GAfZa1kXEU9cFo7de/O8GWzIXA1LH6
6GUXMkLgWT129HhvshCCvk+t28J/Yn0I/NxWvW88yPpQbDpwplzoYH0ohkzt
s6l5ejT1oajcVpwsjiVrQ7G1ZG/lpwwyFwbHxAv3txeTEYZD97cOLDvB+jAM
jJTtW36D9WHQmOs8b9NdQT3/9f/5Njt7PlnEozo3qco4iwwequlV+eObyDyP
M9c+bBQPiaHv85i2Q+9k7GSyhkdMsKv0iStZy6P7o/eShyHkZh5Rl/1PLFlL
5lQYY1NxvT6HLFIh22Ddhs7DZKigdBpudr+CzKuQftunPaCKna/CQ8viMRHX
2PkqpCR2nVW2svNVsG0Y8LzQYCWdr0JcOJ9UGUbm1EiW1JUfySOL1Lg/aLf3
0jIy1HhQEmN3IIfMq5Hfu7pzRRJZUCOqvbb0dRpZo4ZX1fb6qQdW4j/7a6Ho

      "]]}, 
    {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJw1zQ1QzHkcx/EtIQ4nJZW4Lk0IRZIetD5Jz0/btru1lW13FaGUHkhH/ipR
VKvyWBJxHHlIsSRac5xDHhrERalJw905JKeplHPj+9uZ/+y89vN/7/dHZbww
WpvH4+36+vz//e3zfqFTbNejCp436AcUfpy7Y+npILIuWvbvb3Y8LiaPhfHm
lOwCbSnZAE1Zn58OfgonG8FSnftAr0JGNoVDZfZYqx1yshmae0QjTaoUZHPs
flikG3RdSbZAjXL0s3O/LyVbIqos9UOcJoo8DWW1uybZnYomW2G8ET9QplpG
nol+p2ZrnVXLydao3fqHzSh+DHk2ilumd9qPXEGeg9SntjZTHzDboqNwqEeM
aiV5LnySJe6JvqvIdmgbrD92SiuWPA9T0vP7U6qZ7fFkTYGOqSKOPB8bjvjF
vxq5muwAwc1XNkZVzI4IOHft4KvgeLITfnljGZPTzeyM091Sc0OvBPIC2Ktu
CweKmV2QX9RdktfGzMf9m7mVT63WkBfCtGFL3dskZmCverK69TKZA/LFfbIL
2om0u+LxlZi4DC8y54r0WzmnAvLYvgjPq3v1LRvZvghpl3Y8HGeQRLsbzvRv
i58sIXNu6NO6fCdoD9sXQ/Wyyun8E7Yvhq16aa5gQjLt7nhQmvD9DAmZc4f3
dtszvsVs98CnZs3ri41s98CFAd2W1DEptHti8B8jyU4fMueJ5vbqu8Oz2e6F
2liPpHYN273QLvebM6Wf7d7IEjuca7RbS7s3Yo//FdUVR+b5YNHY61z2z2z3
QUKwbMSuVrb7wjruY6OZ4TrafXHHL4Ob5U/m+aE0ukJ1NZPtflDH20ueXGK7
PxZoNXxJe8d2f/CHdu6ttEilPQDDcoaOipeSuQCUPz9ocSOP7YFYtueZquoa
2wOxsMq5w/5ftguwMd+yOGTa+m+GAEdUwiGG4WROAK104/XJeWSNABVNNVNT
6sm8ICT0Rc006WJ9ELweZ6mizdOoD8KxA9t9pMFkTRCsRw/yezLJPCH6pAJX
1xoyhCgxrjVwfMl6IVInDcS26f9EvRDn+GbvHNzIvGAkfp5suziRjGDY1ebX
DzlE5oIxP8LJYP191gdD9bam/OgA60XQ7um4lTtjA/Ui9Gpn/DldSuZE8Ovd
F5CVTdaI8OhEv0tJNZknRr3BiQ/xbawXo/KKW9mQ0RupF8OnIHpFiCNZI0ZE
tm5ybDSZJ8G2Hc2P3XaSIYHXrcKy1jrWS2BX5drk8pr1EtQYHtio1E+nPgTj
13vl+/PJCMF3Dcb9X2LIXAhmvQk7m1ZE1oTAvHt48dUrrA9Fyd6R2Q2vWB8K
34ZE+VG9TdSHYubZyh5vZ7ImFBeNa0wuR5F5UljUuRf15pEhhWjSGMthatZL
UZnUVNj+gvVS6NwI8fHQ4agPg71ydFemERlhSDuz1/DETDIXBs8vL/UugawJ
w0TxvflVItaHI7bc9llhDOvDsRja/rINrA+H1dPA5/oq1oejcVNkU3UF6yPQ
JjqfzVezPgKr1k2ZX3Ob9RHIWvfEZnwr6yNQ57xcrehi/RK8jW4Zt19nM/VL
UO5yY8vVCWRuCQ5b2AvvW5E1S5BW2nqxwYXMk2FD25jeCwLWyzBh4q+C/KWs
l8HU8dRn4VrWy2Cu4DsMzWF9JA7qnXU5WsL6SFj9Pcpj7mnWR0J3umPOGQ3r
IyG62+di8pD1cjhnaO1P6iSbyZE4723j5R72f3JMjA8z7h6R8c1yOe7FvDhs
bErm5KjpNC23sSaXyyF/UO86D2TN1/fLtqmthOQ2OWw3B80eG0XmKXA23KC5
M4VspkBOwfv2k1vJUKC0aHaych+7r8BNeWDdiJPsvgIXqgZeHqpj9xXQmEw1
mnGP3VfApPdT+tEX7L4CAn6Lq14Xu6/Eb4ZF21ZrZ9J9JXYn/JB2RZ8MJVYq
ni0YtCDLlehIWPtptj2ZU+Lzjb47Yk9yuRIZLo3tsaGZ+A9n96V9
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 149.}, {0, 619.0531650874038}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8727658672409687`*^9, 3.8727659147297683`*^9}, 
   3.872765977027645*^9, 3.872766010800914*^9, 3.872816355541937*^9, {
   3.8728166339266334`*^9, 3.8728166614856477`*^9}, 3.872819575562989*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"LancCoeff", "[", 
    RowBox[{"[", 
     RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n", ",", " ", "1", ",", " ", 
     RowBox[{"Length", "[", "LancCoeff", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728200382940145`*^9, 3.872820072194072*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7071067811865475`", ",", "0.8660254037844386`", ",", 
   "1.2247448713915892`", ",", "2.121320343559643`", ",", "5.04975246918104`",
    ",", "10.024968827881711`", ",", "20.0124960961895`", ",", 
   "50.00499975002499`"}], "}"}]], "Output",
 CellChangeTimes->{{3.87282004248273*^9, 3.8728200724340734`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LancCoeff", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.872820969906845*^9, 3.8728209746674747`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7071067811865475`", ",", "1.7320508075688772`", ",", "2.73861278752583`",
    ",", "3.7416573867739404`", ",", "4.743416490252568`", ",", 
   "5.7445626465380295`", ",", "6.745368781616023`", ",", 
   "7.745966692414833`", ",", "8.74642784226795`", ",", "9.746794344808965`", 
   ",", "10.747092630102337`", ",", "11.747340124470732`", ",", 
   "12.747548783981959`", ",", "13.747727084867522`", ",", 
   "14.747881203752629`", ",", "15.748015748023622`", ",", 
   "16.748134224444225`", ",", "17.74823934929885`", ",", 
   "18.748333259252675`", ",", "19.748417658131498`", ",", 
   "20.74849392124643`", ",", "21.748563170931547`", ",", 
   "22.74862633215465`", ",", "23.748684174075834`", ",", 
   "24.74873734152916`", ",", "25.748786379167466`", ",", 
   "26.74883175019051`", ",", "27.748873851023212`", ",", 
   "28.748913022930097`", ",", "29.74894956128704`", ",", 
   "30.748983723043594`", ",", "31.749015732775085`", ",", 
   "32.74904578762564`", ",", "33.74907406137241`", ",", "34.74910070778811`",
    ",", "35.749125863438955`", ",", "36.74914965002591`", ",", 
   "37.749172176353746`", ",", "38.74919353999514`", ",", 
   "39.74921382870358`", ",", "40.749233121618374`", ",", "41.7492514902962`",
    ",", "42.74926899959811`", ",", "43.749285708454714`", ",", 
   "44.749301670528894`", ",", "45.749316934791494`", ",", 
   "46.7493315460232`", ",", "47.74934554525329`", ",", "48.749358970144414`",
    ",", "49.74937185533099`", ",", "50.74938423271754`", ",", 
   "51.74939613174246`", ",", "52.749407579611734`", ",", 
   "53.74941860150675`", ",", "54.749429220769045`", ",", 
   "55.74943945906541`", ",", "56.74944933653543`", ",", "57.74945887192364`",
    ",", "58.74946808269842`", ",", "59.74947698515862`", ",", 
   "60.749485594529936`", ",", "61.74949392505172`", ",", 
   "62.74950199005567`", ",", "63.74950980203691`", ",", "64.7495173727187`", 
   ",", "65.74952471311104`", ",", "66.74953183356419`", ",", 
   "67.74953874381728`", ",", "68.74954545304281`", ",", "69.74955196988724`",
    ",", "70.74955830250815`", ",", "71.74956445860839`", ",", 
   "72.74957044546724`", ",", "73.74957626996917`", ",", "74.74958193863027`",
    ",", "75.7495874576225`", ",", "76.7495928327962`", ",", 
   "77.74959806970065`", ",", "78.74960317360336`", ",", "79.74960814950754`",
    ",", "80.74961300216863`", ",", "81.74961773610933`", ",", 
   "82.74962235563375`", ",", "83.74962686484042`", ",", "84.74963126763444`",
    ",", "85.74963556773871`", ",", "86.74963976870451`", ",", 
   "87.74964387392123`", ",", "88.74964788662544`", ",", "89.74965180990954`",
    ",", "90.74965564672956`", ",", "91.74965939991276`", ",", 
   "92.74966307216432`", ",", "93.7496666660741`", ",", "94.74967018412252`", 
   ",", "95.74967362868658`", ",", "96.74967700204483`", ",", 
   "97.74968030638257`", ",", "98.74968354379676`", ",", "99.74968671630002`",
    ",", "100.74968982582527`", ",", "101.74969287422934`", ",", 
   "102.74969586329682`", ",", "103.74969879474352`", ",", 
   "104.74970167021957`", ",", "105.74970449131288`", ",", 
   "106.74970725955176`", ",", "107.74970997640779`", ",", 
   "108.74971264329852`", ",", "109.74971526158966`", ",", 
   "110.74971783259765`", ",", "111.74972035759194`", ",", 
   "112.7497228377968`", ",", "113.74972527439351`", ",", 
   "114.74972766852218`", ",", "115.74973002128341`", ",", 
   "116.74973233374027`", ",", "117.7497346069196`", ",", 
   "118.74973684181366`", ",", "119.74973903938161`", ",", 
   "120.74974120055086`", ",", "121.74974332621815`", ",", 
   "122.74974541725125`", ",", "123.74974747448981`", ",", 
   "124.74974949874652`", ",", "125.74975149080812`", ",", 
   "126.74975345143675`", ",", "127.74975538137049`", ",", 
   "128.7497572813246`", ",", "129.74975915199227`", ",", 
   "130.7497609940454`", ",", "131.74976280813564`", ",", 
   "132.74976459489486`", ",", "133.7497663549361`", ",", 
   "134.74976808885424`", ",", "135.74976979722655`", ",", 
   "136.74977148061345`", ",", "137.7497731395591`", ",", 
   "138.74977477459197`", ",", "139.7497763862254`", ",", 
   "140.7497779749581`", ",", "141.74977954127476`", ",", 
   "142.7497810856465`", ",", "143.74978260853126`", ",", 
   "144.74978411037443`", ",", "145.74978559160903`", ",", 
   "146.74978705265642`", ",", "147.74978849392645`", ",", 
   "148.74978991581804`"}], "}"}]], "Output",
 CellChangeTimes->{3.8728209748739023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"n", 
      RowBox[{"(", 
       RowBox[{"n", " ", "+", " ", 
        RowBox[{"1", "/", "2"}], " ", "-", "1"}], ")"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", " ", "1", ",", " ", "10"}], "}"}]}], "]"}], " ", 
  "]"}]], "Input",
 CellChangeTimes->{{3.872821458260462*^9, 3.8728214809420505`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7071067811865475`", ",", "1.7320508075688772`", ",", 
   "2.7386127875258306`", ",", "3.7416573867739413`", ",", 
   "4.743416490252569`", ",", "5.744562646538029`", ",", "6.745368781616021`",
    ",", "7.745966692414834`", ",", "8.746427842267952`", ",", 
   "9.746794344808963`"}], "}"}]], "Output",
 CellChangeTimes->{{3.8728214760374413`*^9, 3.8728214811790347`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", "0.5", "]"}]], "Input",
 CellChangeTimes->{{3.8728202136846*^9, 3.872820215293243*^9}}],

Cell[BoxData["0.7071067811865476`"], "Output",
 CellChangeTimes->{3.872820215726286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"0.5", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "^", "2"}], "  ", "+", " ", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"\[Beta]Val", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "^", "2"}]}]}], ")"}]}], "]"}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"j", ",", " ", "1", ",", " ", 
     RowBox[{"Length", "[", "\[Beta]Val", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728202045345125`*^9, 3.8728202573632317`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7071067811865476`", ",", "0.8660254037844386`", ",", 
   "1.224744871391589`", ",", "2.1213203435596424`", ",", 
   "5.049752469181039`", ",", "10.024968827881711`", ",", "20.0124960961895`",
    ",", "50.004999750025`"}], "}"}]], "Output",
 CellChangeTimes->{{3.872820252823141*^9, 3.8728202579044895`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LancCoeffN", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LancCoeff", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"LancCoeff", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "LancCoeff", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.872816417733242*^9, {3.8728164523152947`*^9, 3.872816475791024*^9}, {
   3.8728196359702168`*^9, 3.8728196368526316`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "LancCoeffN", "]"}]], "Input",
 CellChangeTimes->{{3.872816476776019*^9, 3.872816480884491*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxV0AlYjAkcx/F3c0QUVq7KmEKOZknpkNSv+xg1MzVdM029032s1BNKu63X
VjyRrNDDw6pVIbskFNbRDFn3Nc5sjjaKJSLbRmTt4//u8+w8zzzv83l+z3f+
7zPmMQuD4vUYhtn46fvv8/On0/X/TwYzzQcbF2/qh88chKZASe39XiPycDzt
0VUvmz6KbIzeF7HJtjdNyGNheNi+e7mrkGyGPdOqra2MJ5KFWFtlr9vzZDLZ
Aqtb9U3GHJ9KnoSOuMJbaeusyJZYU/Gs40j8DPJUGFwtvvRhqzV5OhzuHDMw
1bchi3BxzdYsuwxb8gz80vjrjoDfZ5Ot0ahNGhDnZU+ehVlb7rZl1ziQbXBO
P2910bg5ZFtctjC2LMtzIs+Guvvd/X0dc8l2KLNsuqUNm0e2R9ZJyVSd1oXs
gO0Fu950jgLZEYYZRqU953nTHc6N7ISHgV2O+nbu5LnYYJLobfQnb2eky4d9
NarMgzwPZkk9naZyT7ILTOMqNloM9iK7orDCTDDtBG8ga6bRmpmZ3nQX6NJe
fmQ31Yd2N7SOT5vifM/nv/fy9moIdS/xpd0dhT3sIl8fP9rdcU7XuDzwPZnx
wD5PO05e60+7B8Tb76YrEsS0eyJ3QYOcNZ1Puyda+q6LEq6SGS+c2/nqbWpB
AO1euB9771iGUyDt3jAQ+S/JeknmvLHv7V3L3EoJ7T6Y5FGSqBVJaffBmaTb
Dp4ryYwvZHO/6X+mhd99Ufqs/pKfs4x2PziPaFh/sZTM+eGAoDFU8orf/dFw
5vVonTiIdn8ERy66Id9BZsQIH7dw7W0mmHYxlqcP9FUoycx8ZPsq+5rr+H0+
5tgX7Y8eLqc9ABn76uL+SCFzAaib99o4/jS/B6L3R8Wp9gkhtAdiUOeA9JQc
MiOB4/XBph03+F2CIStyGhfODKVdimtfpH79upAMKS6M7Phy8SMyJ8WbzBGH
/3YJ+2yNFLqmdmXOZjIjQ9iwZX3vu8iQwVbvcdmywHDqZSi9bgm9arJGhh1t
0gf5/SKoD8KpjrRc/SgyglDZvdpk1WEyF4SVi/fXDx2poD4I2ZLnsrULyJ/+
18Ot7s9HnCUjGAXGDQUbLJTUB8NYkiwYk0vWBGP4er/6zbfJjByJSxMDzGwi
qZej3ul867YiMieHoC57qXk7WSPHhYylRpVuKupD0Fut2265lYwQHBOvsq/u
JnMh8O6rOmcli6I+BBMsrSL3/kxmQnHnieCF9cBo6kNRZr1i2QGWzIWipCZ+
uP1RsiYUya9YabMBS30Y6ldJNo13JCMMubXMw6h4MhcGoWrJlPISsiYMxxfu
T2tp4PtwhB+qr7Po4PtwXHuR/z7WRE19OJ6cEHhU+ZA14bBtKChsW0RmItCy
5OiVKdvJiMBOlXZU8hW+j0Bq8ybl7vd8HwHDQI+fnk2LoV6BIczJNlEYGQqY
244WpeWTOQXemLpl1NSSNQr80OpR33mf75X4sHNC76yhsdQrcfLbm66Zc8ic
EkGpCfkHE8gaJYozr5/9az2ZicSsovGGDlq+j4RNhZcs+wXfR0K0bf7GI6Zx
1EfikMK26Z0vmVFBu/edmfMSMlR4mlTB5laQORVOS2dUnrjK9yrYTNna/vED
30ehbEfHdDereOqjEJA3Me37cDIXhVWpLrWnCsiaKPTpu77pf4DMRONB72QH
74d8Hw2Lx11LVxomUB+N2sjqY2edyJpo1HR7fxycRGZYbHC/5CbeSBayiL3g
nF90kgwWd8aU/nbpJZllUby7adCw8Yn0+yxEeoPEUn9yOYu8zeZr1mWRNSyO
tlte0VWSH7JYxI4dYawjM2q0ZnYHhXwkC9XoKtZuKBUl0X01Uk1zbt2OILNq
6HHCseNWkjk1vhPWRSgOksvVuKJy3LKlhaxRY3rp7uZmo2S6r4Zw8lCBwJnM
xKAuVhUdnUwWxiBn17by8lIyYrDZ52pLyykyG4OektcWE1+RuRi43R0QFydI
ofsx6EsxqKoSp+AfnV6PGQ==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVzXtUlHUCxvHXCRRzAVcMkcy4eeGWsKgoF3m4KIzcZgaGy3B7Z2S0OERa
u2jYWV+SPZkhJgQm1AapBciRXSnAUHnHsARUCCRDsLCLaatieQF3BbY9PvPH
vue853c+53m/78/Z8JLGqBAEofz393/n4+dOyP+fAup/6y02VCrwmFZ49G39
rNziP9CzsXPDjfLVdnb0XHirFP4TE/NoB0Tn2R2wObGAXoA7IxM5O7udaCf0
n8mZZu3hSrvAOLOzfeztRbQb3P/h8EvUnSX0YhybfnZnuMaDXgq3osiswGNe
tAcmQhxPt81eRnvh5GXHu5tbfejnYDmVW7b7mi/tA7HFw3KbvR/ti42FDfJw
+HL6T2jo8J73l1dW0H7YYepyzq9eSS+HoqrYpbLHn16Bji+vT774aBW9EjsX
NeZYewbQ/mit8W0cSA6kVwE1hwpu/i2IXo1a9csWbceC6QDYq2pC4kbW0IH4
4ofw3nemgw5Ca/iA0uV9s4PR0vLBYLlfKL0GivSyptudZofA6lCfr1EMo4EK
4dO+fQ9oCVB1f2cxY08491AMDTx719Y1gnso3v/u6uIdx2khDPmu6tdy49dy
D8P5zq0LvvqJFsLxpPKjJfXb13EPx/C7bz0rzInkHoEbm894dH9MSxEorClw
sV0TxX0tTN/vT/mqn5bWoj2jvU/IUXJfh1/LTwWcmqKldWh/pqnqUvl67pG4
t8tyUZlnNPdIaHvr68pNtBCF8d02EerkGO5ROFhXeCvoFi0oUWTjW/vw9Vju
SjgHvenU4xDHfT2uvJERu+coLa3H8zVnz8ZGxHOPhn9rg5P1ZVqKhk9Yy8Ir
/iruMQhVzFGcfJ2WYlD314aB3efNeyzk2Xufz3FQc4/Fy0+dK/bZQAtxkO9/
42V71LzHIXb8RvOFcfMeD+dPGj85Eq7hHo85LWg1ltCCCi6z/m7AIA0Vlu7K
vX7fNYHfq5Dc8FP5+TxaVuHzZ0Lf2XGcFtRIOaepT7BIZK9Gdm3+lCKeltT4
ebHFeN8BWlbj11leG6UfaUGDhIW+/dHLtOw1eK4peHLsVVrSIPLivbdOddCy
BjdLt4y/YJvEPgFbh1zyPHU0EmAafLXw60O0lIAO3VJT6SgtJ+DUa72ngwOS
2SdCZf+fL+8V0UhEV2LeDx/00FIixk/bm9SOKewTkTYoWk1k04IWx4J2Xatr
pKFF2fFQrfbftKTF7Y8s8yYiUtlr0Xek7GbtXlpIQur8OW/GXKaRhM/Pzrgz
5qZjn4TOYE/j/pdoOQlt/zwqhX1GC8nwcp3y/NYijX0yNO85tO+Kp6VkfFxY
+4RzJS0nw917U3fXj7SQApumURtxWTr7FHT1JZyxKqClFKS3lbxY1UHLKQiY
630uzDaDfSqihvKD+lNppGLY8vzktkO0lAqPOPuKGaO0nArHS7u3H1mdyV6H
CxPvla4qoqFDhbu7ePkCLelQ7RoStXF+Fnsdrhw+3WmZTQtpOP7wz91vH6WR
Blg2X/R+SEtpGMqumjfsLLJPw/UoZZx7JC2k4+GmyrC8XBrpWHhfsfCzfbSU
jolIy9HJZnOfDseLxo3KYXOfgf0NzW4l0/TsM2Bq7PG7tJiWMmC85fGvp2No
OQOlHzqUbthCC5l4QSxV1laY+0yUXCopvt1m7jORsvLqOr+r5v53y3e9t003
sM/C1rHhGyc8aWThSnuBJKhpKQsnTyxZvTaflrMwd03nnjeqzL0Il0hl4DmZ
dhJR8MfxTOtr5v+JiFrQ/EA9a8NjiyK63Soe7fOhJRHN/Re3fK2lq0VMBjTk
PbWdlkXkm6Y1pVbTIyKmGk0n9p+hBT0CvffJQ7/QTnrMtPv+lsPsbN6vx+GI
3ur0FbSox4r8g1YHdLSkh/WYhW54B12tx/x4bzuHw7Ssx4Ofc3/TddEjeox0
hNhVjNKCASEHAzd/M9fI+w1oUgba2AXQMKA58N3BxCxaNMA9a+nMvUW0ZIBn
QeXy3jq62oCBTe1WT/YY8V+D1ZG9
      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVzXlQlAUcxvEXR9FSDk0JD5KbNLlvuR6QSxBYll0Wdln2QEVHQwXFo9SX
wqMEEQkVjQLD0MjyKA3GclVIzAQk0RRNHUYjBO8jCKdjePaP3pl33vnMM9/3
Z6dfIp03TBCE8n/f/75Dz8Ow/38F7M3b8m7ltZf0KBSrMpJWXDfFkC1R0nBx
bpm1OT0eGzW7DzksHkdbw89n1oqx06zoKRixcqZv25aJtC18XnjMDzS3oe2R
c8wkMT7RlnZE9YxHqsf9drQzzMIsKjqaHOg30fsww+TLZU70dOxYtn1Pp6cL
PQO/Dz/1aU/3m7QbVvzh45KzezrtgazHlSM/Vs6gPTF7Qss09+FutBf8yt96
nNXkTnsjqHdl67XjHrQP9tZMeJBb7kn74ovhc7fXvu1F++GG02Xfe9HetD+6
oq7vWWHvQwdA2R+xMeBPowNxcmJq894OX3om0rz+Tr1zwI8OwvH8Rb9P3uRP
B6M56vrk+6oAOgQv6vaXBfsH0qF4w/Uv1xdmM+kw2DmtHCy9azSQH3xnQdHJ
oCGLQIC92cHq8mDu4Xji/JWHdGkI93AEHGzzbIoM5R6BixZ1+W/YhnGPwKXz
OfdsntLCLLg6OJeszQb3WbhwuHN0y0VaiMTCafeXFoWGc4/Ei9Wr5m8+QAtR
sKx/t1Y9IYJ7FEyLmhbZFdBCNHqd27eN6zXu0QhtKIOYNot7DDxjQy43nqbF
GPww+Nq6cvdI7rF4Zi2pfq+CFmOx4TPI1KZR3GejbHKUT+JSWpwN3/FnKn67
btzj0Fjf8bptTDT3OBQuyjvncpQW4pH94NfGHpsY7vGIsOq2iP+AFubgkePg
0U+eGvc5yNnybKFSE8s9AdXSVc9cz9NiAv48sa9oru9s7onY9dxwems1LSYi
Sek+kDs6jnsSAkz6Wk6spMUkINYy/YPbxl0CJ+lDbX1C/JAhgeTHKXf3HadF
Ce5H5i3/0GHOkA0SnBC/+OZ0MS0ko+vTroDAfhrJ2O2Wo72SlcA+GboExZy2
FtqQjOIbmivXAhPZSxFd1TxCWUNDitwx+x41WiSxlyLuXp/ZzdW0QYruMQtq
Su7QQgqUXaXHjrhI2KfgsHfTtT1qWkzBuHpn81XbaUMKKo9W5mc204IMwX7n
Noe9NPYy+B1a02Ppncxehoa5gVdHLqANMugv95R8W0kLcmgdTzW1tNOQo+4d
vyVJo6Ts5YjqyC8vDaENcthYytpu59JCKr43m7cuYT+NVFiNRPuSG8Y+FV1u
N02F11LYp2Jg/c7xgzG0oED3Uk9J7VoaCgycnvzO5iO0qECfiXtURLexV2Bn
Yq65lY2MfRosVsXXtUlppMFh+tb+mk20mAa30WutU76nDWnY1mdW5fPY2Kej
0/6X9p9c5OzTYRv89dkzGbSYjkOW6VWB22lDOgYd2y5IztKCEnq7D7dWDxp7
JaaEnLx91TOVvRLfPsn+bng2bVBCEF1D1B/Tggquceqx8y7SUCGrNkR+1VTB
XgWz+GOBjUG0QYVwrbeQsIwWMtC/7ZLG4XMaGdAYcouPdxr7DNSb73B/3zKN
fQasYpxaraNpQY3+8I7WrjU01MjpTbRadogW1Rg3cldv5B1jr8bAlFiHU5PS
2WcizXfD+X1JNDLh9pnO7NUNtJiJkuiK7BENtCETZ/q7HRMeGHsNKl62bNM7
KtlrUBDQ2b4lnRY1OPdJwZgTW2mDBmUNmavPnqEFLQYX1Ry17KdttSjcuF9h
4qbi/7SY1Ly8SJNFa7XYuUGeN3MXLWphr3t+o/YCXaVFa1jR5rxhGbynhWoq
gv/wp29p4RtUaHJwMS3o8MoCWbHDXtpWh4IrWc/uXqahw/7lt00VY9S8r4P2
cJurXTgt6lBa/bNTYT5dpUP3gYleqjraoIO10FpVd4u+pcORsNLUjyZk8r4e
xf61ipY42laPdVMLW86vp6GHPHQt+r6htXoMa/c4KfTQoh7rr7wqf2Wqhvf1
cB0IkXrJNPgH7S9/5Q==
      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVzXtUlHUCxvEXLQkoxUVEQhDkEpdJkJuMCD6CXGZgYJiB4Q4zRB5RDkWy
Ilr5gmjqbh2gFUFFsU3EAC+BGTrWS0vWkqHYgcQQL4mXojXTAgTX3T08/LHv
Ob/zO5/zvN/zc8p5TfPqNEEQdv33/O+e/H5d/v+3gOMfz35+1xuj9HPoW/h1
W6BCwKQt4fRZk7v8/DP0HJybMbK/vMuMngc7R+/3xvxn0vOh+kDMujJhSTvC
evsTWSis6IXonD88oq60pl3w+tDODbfX2NBuMLGQPcyttqXd8YdxS9fRa3a0
J3SbTn/ueMKelkFm/43h3tACehFUo5+dHTFzon0Qdbj1x44HU16MzvaH8R42
zrQv1j3ueVo+14X2Q8jlDeUpFq60PwJnbfvSx9eNDkBz1UDxiy++RAcifIYu
/2NPd3oJdpmfMPcN9qCDEJxdt2TLQk9ajkuDexwso7zopRjT9BRl+8voYNz+
/tClqKUv08swOGBVKsYtokNg9ZF5XqevNx2K+T3bz8Z7+tDLEWT+yvq/1k8Z
6NhrXlHgvHjSInD/o5bw9CZaWIE9X+7wme/gy30FKuL/blJ5lBbCcGtgee11
Jz/uYfAcmOlY0EgL4XBWjQz0efpzD0fbVaFmrJ4WVkK9J6S/zTuA+0oEWl7p
c6+nhQgYE6IXjXsFco9Ab+DLV7waaCESdS7hb1U4L+EeiVaV66qNzbQQheGc
4NS79kHco3AyqMnuWDMtRCOlLLH0kYOcezRMd5dYz26gBQUe2Bqf6FyWcldg
y1VN+po6WlDi0cSqBi/3YO5KXOuYk1ZUQwsxCPuhVu3ktox7DDIL+n9JqKWF
WAw6nB79m0MI91i45rl1v1ZHCyrEyTIsjNah3FX4OcJW/tsBWojDqulO030s
l3OPQ95YRLO+jhbi8Z1Zcc9VU3CPh6ypQPkvJS2o4X8xry10Bw015Jo/QrXn
pv5XY2hegXu4+YpJS2qMVHqt7g+jhQTMOlwii9xBIwFmZ05Or+qgxQQU7yxz
+vXZMPYJOPXt2UbbMFrQIHGBMURZSkODw9r2haNf0KIGTXeFLSZPpnoNek0c
W6vCwtlrcePNue/kbqShRYvM7F1riRa1KPVbca1tjJa02Fd4oas3eCX7RBSX
PbW330gjEcatZZlmp2gxEYPWd76SP6alRAy9q/h9tl8E+yTIt9cmDWygkYQ/
v5/qf+44LSZh3+jEogO/01ISWm/u7bTyiWSvQ+flO36mhTR0UBWZdtsdp0Ud
ghrL9vsM05IOF2+tDWnxjmKfjOi3HgeErKaRjCMH16v7W2gxGWUx1x52D9FS
Mo5VBxxN94xmn4Ls5Pt5/8ylkYLMp31+zYdoMQXeRdtu5t+ipRQMPl+jMToq
2KciKsCx8OQrNFJRdWq8eNs+WkxF+dbj67tv0FIqpjWUKj+0VbJPg+vjhvDV
WTTSUHP37oa5NbSYhjj52oMX+mkpDRYtZSvjbWLYp2O4wsS5M5FGOtz3Kw4W
VdNiOizujTW6XKSldIzfcD1yek4s+wyYunULu2NpZKBA+6nyRCUtZuBWYowU
20VLGZiRL91b/YKKfSbMdy7IHY2mkQkbeYBD7nZazMQ7afvuP/iKljKxrEHx
iX56HPssnCmyyi+JpJGFuonnemZtpsUszFx39cHEP2gpCx0Omzwuj0/12WgM
dVAoEM8+GxPyuU8/KaHFbBR2vWRbfYaWsmE/WJ8WNUoLegyUr0oOtFNP2lGP
27mFPxcF09Cj7/2a2tMptF4Pl17zzW9vpEU9/v2etn1/NV2vh676RIBZOy3p
cd7o4TOjl76ux1qnnwZNR2jBgLb8e213rBL4vgGbDzwKqvWnYcC5C3s/+JOW
1htw6OG02+OFtGjAzTeVy1BF1xvQ216RUHKMlgwYLmmo9uyhrxtgs67SGPcL
LeRg66a2rw/O0vD9HLSaHHh7rxeNHHQW9HrUqmh9DjJ3349LXUOLOdC9XhTt
8Re6PgefF9aa6Y9o8B+ilXyc
      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVzXtUjAkcxvF3OyhJjBDd71KpNDSTqGdSmu5NmmmapuZCclhZiq1l7dtZ
bWS3JbvVkZJ1touWFBWinXKshOOyyj2xrCxFWW0krT1+7x/7njPnPZ/zvN/5
2WrXxiTrMQzz44fff++Pz0v//78ZyJbJ+/K6BskGMDGOthoIf0eejD051Z3r
shh89FQUNQh/aT6gR56BnjtpuxPLxpAtsLkw/AC7dRzZBpfEW/VrlQZkOwgb
x7XdFBqSHZDZNWG5kYcR2Qkb+CcknjJjsjMcOgQZt2Ink12wpWls4Og6HtkN
8lblK0/5FLI7YvW6LMaZmZA9UeQf3bp7lPNceJuYZ7m4TSN7YXLqgUfLEqaT
+ci8EpSvcjMlz8PyuuwvTnRwno95n1iccbk7g+yN8v47q886m5EF+GmhWCzl
mZOFmBqlX+xXxtkH0YHSiBvFFuQFENRO7zo4aEn2Rdg+H3HMRSvyQjwaG9l+
LcKavAib3H/obBTYkP1Q4JrZYPGQsz9MAjKE49xsycCTf/yGOjaTWaCisqje
29OOdhH6CwXfp9eRWREuBTLRzQ+4PQCdO151W6fa0x4A/apdBResHWhfjBHb
6vnaeDK7GDWfZXlYHuP2QJTUed0b2OBIeyAc/+wKLb9KZoJQs17y3TV9J9qD
EPhz5ItJLWRmCY47y1e4imbRvgRH+h4kPltOZoKx16FOWWLoTHswxhzJu3Cu
nMyIcfKG8Fb8WW4XQ+wkau6VzaY9BAYpiuyRMS60h8DZrvRmiwOZCcUk2Q7F
UDm3h2L4isKvMcmV9jCI0gZf3GPJbBgMVh3NUr3l9nAw98yqX9e70R6O/H0y
jz9ukpkIBBaGG+2NnkN7BLb/drK9YII77ZF49T6nsceNzEbCPX9+18oqbo/C
wd58bZbKg/Yo9Hj51hd/SWai8aZVJFLqeX40omHuJa1Ml5PZaPSPltvNXEHW
ffi+tFcxr5bMSDDmlunhmFGul6DKz1zqM3Eu9RJM6azWe6Ym6ySouN7q9fsB
MhODsDBBVmQ9GTFo4C/OOznZi/oYZG8b3dseRNbFQHK+YkO2iswshTMryYr9
lYylWHI/v/TUY65fCrtDF4OPG/GpXwpj/ZerjVaTmViY3pY+MM4mIxZNzS5N
fafIbCw81pd0xk2ZR30sVqbOCn7qSGakWDwSVdOfSoYUGpeSpJ3HyKwU6S5l
k8rauV6KaV+P1AfYzKdehqJgoXVVDBkyWOnv6W5IJ7MyJBf7f9pyiayTIffh
7dTEF1wfB61h5ZGb9t7Ux2GosNJ0JJ3MxiHXunDNxjyyLg6Ol0fNtB1kRo7c
4pWrDk0TUC/H/eZ3+/h8MiuHV2FGk0k2WSdHLX/FzuQ6MhOPvu5v93/VxfXx
kCgS9rx1F1Ifj28s29ubo8i6eCRMSHk+No/MKNAxXc+j7ioZCnjntPVMG+B6
BSTLbnQaL/KhXoEe3tUnW9aSmQTcjXjTMKGYjASkaKOSxj8hswkQSC37PCcu
oP6Dy9OC1onJjBJRAb7DkblkKHG9TdYfWENmlZh9+3PjwtdcrwQv5+l069m+
1CfCO9nzqGscGYmoCGt6G15KZhORsh/HB8+RdYlw35JWW623kPokZLbdS1kr
IiMJx2w3VmxfRWaTcHLYze7EIbIuCb1WSab2D7hehbfZAXb1vEXUq5Cxfg1v
tpTMqrBiUw+vjyXrVDgWNLOzqonMqMFPPbNxzhDZRo3WwlmGRfZ+9H9q8C4e
8k5LJqvVsPT+e5JFEZlVY8CxRClsJ5ep0ejuERpi5E/31GhJH95cKSB3q5F4
Z2hoOI3MaCAPuWuWcZhso8Gmvy4zc2+TocEu5wztc2PQfQ2QelWndiKzGowX
Oy0zEJHLNOAXy9PKNWSdBrwFZrzTG8jdGjj59cy5UUBmtBioqdN/fYRso4Wq
5cyAZxsZWpx6bG4b8oy7r4WjT9Xp8++5+1rs3nZeP9RKRPe1GMpUiIJ8RfgX
kxlv5Q==
      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxV1HtUjHkcx/FHUah2S6MLRU2pRDSFIuqT7lNppukyUzM1M7szWJFUFqHH
pVpHieQkllpHuRSbXI51a7TEyiXrWh3320g2tXJdrD19nz92zpnzO6/zns/z
e/4aR3V6rMaAYZhNX7//nX2fVwH/PxkcSNr3p+LXN+SB+C0tRpbW9pFsDqtg
j8y3Ixj0mYdhe53N1BYGZBvcMtcc590yJNtBf0Ug4eUMIDsgdUP7P/n9jcl8
ZLnffq1YNJDsjDzH55s82gaRXSAWa7ZWjTUhu2Gt7cWe2xmmZHcc9Jo5Yk6N
GXks1Mv1cfvbviGPw90Gb3/51/fusydOnxggmlzMWYDiG70VscMsyF7Ydrmp
qt8Ozt5oeLG1YYvLEPIEvBTKrLJ2c54Iry4P+y5XS/IkKCXv6vKrOPvgumh5
xWNHHtkX2qX9a/tt5zwZw9rC7ouGDyVPQeH78f6dWzn7QT81bWo534o8FYfu
eH/0rec8Da5CaXV3pDXZH5WFZaXtLzgH4Lxpk1dFvg0ZSHoYEFRtZttnFrAp
OHvk3RIyE4jVXd+axLdyPRAuVoK8Av9h1KfD6sSHze9PkdnpmPt4TMMd9XDq
QdhzZ0mrYLgd9SB0OpmkxzeQmWDs+pBsbD7WnnowPNYIY9LSyUwI7tvsfd3U
wPUQZOc7f1MmHEE9FBr3H/P45iOph0L7R2fEtetkJgyq7PluBi4O1MNQcPLj
d7xpZCYcbi3SA5lyrocjfu+j08LdXI+A6au0sCfWjtQjEOzIuzspm8wIofTz
ynXZzHUhZnVY3Vy8k+uRmOS/fnVSG9cj8ahcf3F7GJ96FBZoZ3kePEhmo5C5
rWST7B7Xo+Fgp62784Tr0ai2SzCysXKiPgOCc+nTyleT2Rl4rY3ZsrSL6zEI
qrR/+jPPmXoMjAvGm0bakRkRfG3XuddKyRDB0LJuQHcz93sRFjRESpePGtVn
nQi/JITalfmRGTH0uwKbR4nJEEN2w/d58U4yK8bn3x2fuQ5xob0Yze9q64qi
yUwsphtdEvWmkBELjUk0U7eezMYiQDi/868ebh+L6GeRiTvCXWkvQe7IvKCX
aWRIoAguDc8oIrMS1JqE7hHcJuskONVivEM50Y32cZhknDO/OYOMOAgLLwsN
N5DZOPQ/dNXi4RmyLg7NvYGDZtmPpn08Fs6N6589j4x46NJfZohLyWw8HimD
Rv90mKyLh9H5pmzGyJ32Cehw+iDPmUlGAvI/DZ78ZCOZTYC3yMd/fxVZl4BB
FgEue7q5fSKs12i1xqoxtE9EyOLQeTuLyGwiSh+xrd+XkHWJ+PyF9dn+kMxI
cWbVReaVfCztpUhz4rszuWRWikvVt+bU55B1Ujjx8aqlnczIoLUOXyeRedBe
hoVixnGahszK4CoP0ZzkrJOhZoNZkfYemUnCPiZW0hQzjvZJ0PAbq6Ugs0lf
/+/G2BVKybokqLwPH73RQWaScS7v840In/G0T8autatkttZkNhl19t3B1nKy
LhlurnG9Pn+TGTnSXx64UDLAk/ZyCMv3bdG/5fZyGJbpayx9qevkOL7C+MGD
TDKjwP6czh+uz+b2CrScfrfqxCIyq8Ds4HPH9jVyewUaz5qsUNzj9inQDq3x
nnmN26egznNn7SgDAe1T0DPfcvCiQLIuBX65lUftppOZVESLyhZkRJGRit7C
ohKzIm6fihdv6zMv7ef2qTjzpWqZbQ23VyL1dEW78zWygxI3ZQujjgz2oucp
0ei6tmgZj6xUwrT+vOcbJzKrhED/KeColFypxIIyo7khi8k6JS7wyso1K8n3
lTC4WlS+rorMqLArKtCw5yrZQYU9t1Qr3Z9y96vQEq+w7PjA3a+C/o3VFX++
N92vQvFBlT0/hFypQoRAY5AlI+tUUBb6VFhnku+rMHp8+NKPW8iMGlnbIxrf
HCM7qLFYo3JkmslQw3JJ79kdHWSlGseMJrQ62Uyg+9VovdSettWdXKmGZHZ9
18YpE/AvshFkiQ==
      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVzXlUzWkcx/FfYpQmskSSurd9u8lSwyh9qqtUou12W27de8uSSISIJr8W
JjHEaHCYhDZNjYQRp3RtJeuxje7RpDJTZE6ynKLEzJy+zx/zO+c5z3mdz+99
HmFMYtDSYRzH5f17/ruHvh63/98cZjY9yXEv7CVrISNnY7iiboCsB3Wdb/Tp
kRyGPAHSFxf/7urWIBsgp+baXadSTbIR7oc5u16ZN4IsQG7qognqC1+RTXFF
fP18trEW2Rx9laLnaWu0yZaY2PXrx/SqUWRrmFmlJl3o0CHbQsO8duvT0bpk
e3yp7DT2sx9NdkBVgN1Re4whO2JzwArtixZ65OnIsV7RsrGEeQZs7WraSizG
kmdCZt04mFfAPAvxts/tsgzGkZ3Qk5IgKv+B2RnyIv9OcOPJ3+Bw1vPkxDXM
s5Hj5jpW0cI8BwVv66qdfSeQv8WCsNAH488yz4XwZm/BBCN9sgtiayrLgzOY
XdF+2G3yyw7meXCId33d5TOR7IZby5ZEJPzCDAzY3GnJ0Jk0ZB6w6Kra7hJP
5twxJ71fu6yB7e64nJ3aozYzoN0DwvTnp9RpZN4DmfLG6+ea2O4Jm7Zjd1Om
T6bdE/btHYccd5A5MQo3v5j75zO2i8HX75ua72RI+3zo+q0etTyHzM9H+Hx9
V+8Wtnshb8XieK/pU2j3Qr/0882VmWTOGy90vphfesR2bzTuNnnoaWFE+wKI
heLbwzaQ+QW4ffrhSe4a231gepuv8Bg3lXYftBpm1N+RkzlfCIwX/lRcznZf
lDY3r7//ge1+OGlZtj5IbEy7H7j9nstEe8jcQtS/vvh0qZrtC7E85YXdF1MT
2v0RWVG44dNKMu+PVSWTTijOsn0RXFd6Jzh8YvsiWF7WdTwrFNC+GE4pexK1
5pP5xchqOq2vH8f2AMys/d7paQ4ZAWi5W6yOrGD/B6B62ONRB++RVQEY1BOo
c9+wPhB9frI47/FC6gNhfj9Bo3YWmQ+E/Dd/23cSsioQ52OzGl4lk7kgvLbp
9D15gPVBsPzY9t6hmvVBUKflTktvYn0QrFLX6xZ/YH0wOooKPhQZmFIfjBR/
/+O7ZpP5YISvrRfHh5FVwfCwzvWWbCJzIdj/Wuyz6iDrQ3BuamdiUzXrQ6C7
rGLvPTXrQ9D3QSLKG2C9BNceWphsMjajXoLjfUtyGj3IvARFIWfMbsSRVRJ4
OSfe2pJL5kJh+qa/PfMC60NRZWQQ19XO+lA8bO7zNdUxpz4UehbJokhHMifF
jpIZX2wDyZBirPYtNySQeSlqh2cGlW1jvRTnezSrso+wPgx3+s6vX3KW9WGQ
H1vwKv8e68Mw0PisVNDD+jAc6B/ZYzTJgvpwzHLc2X1ITEY4jCtH7zqRTObD
sba1uLWylKwKx0ChnmbKI9ZH4InXinfd71kfAS2Xuq0V2pbUR6BuX3Htz5PI
qggETt5tMteSzEVi0HiPbK4LGZHY5KYTfDeK9ZEQXui+2buT9ZG4sr31Rv5V
1svwXXHjnepPrJdhqXp1gdDeinoZUv4Q7uj1IatkuKmppVJLyVwUTqXt4CYr
yIiCdMzG+rrVrI/CAdv9GnU7WR8FszPNcW3VrI+G2xgDufwN66MR2zX1XKKt
NfXR2C+q89omJauicbrmvmxTEpmTY8rEtkPZPBlySNacs5q9m/VyzLbp/etW
MevlsKqJLRHdY70CDcrjEV4jbIYsUEBbtymxzJ0MBYRVSYZztpAVCiRLjeKC
ysm8AqHbxjpP+51coEDjj4bJLZ/JKgWOiNYlHbWzHXKrAhJVkmCNjMwp0ZhX
I9+8kyxQoq/Lf3BdJRlKZM8w/vpMPVmhhENz//XSB2ReCUMN/Y2X2skFSnTk
u3QWjbKj95Uw7a/auzac3KqEsPmpW18DmYuBNNbj03Ibe3o/BjNMBq5KvMmI
QXd3U+Ruc7IiBg0xj3c9GKSej8HFl8PfciNoL4iBoKFcFOdqj38ANMt5gA==

      "]]}, 
    {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxVzXtQjXkcx/En0d1uRTedcrohcjklXag+6UanOl1PdTrVOUe1Bg1qUaZd
TxQihY1YMrmlxWptLrHUIddoopYS6xKyzWbWpmIjZ3fH9/fHPjPPPPOaz7yf
r51qaXT6CI7jdvz7/vf9/Lzx+/+Xw/XO7GbX/YNkPUiun4/pPvuBbIziB5+q
vLU4fPZYVFmMLg57qUW2hGX1NAPjPdpkAcSHMjY2TB1FFmJXkvHRY4d0yPbo
cXmp3zNSj+yI+1VOhZOj9ckTkDAwp9271IA8CU1Sfc+gekPyZBT1aDlpPzMi
u+D7G8NFne9Hk6fBN2BXYp/Ol+QZeH3QZL1Qx5gswqyo9s23CphdkfU4N65N
w+wGw01FDQWrTMgzMVTrUGXfy+yOyIniylfJpuRZWHJ6RrJuM7MHrMPqztd4
jSF7gmvUHNY/xOyFkH1TWr2MxpK9cVpUFqHMYp6N6uIp2vvuM89BXl+UpaGX
GdkHGRLriEu7mX3hWOsQ3P6e2Q9OzumXlVJzMnD7/qfO7J/JPNDnkesyfrQF
7f7oeHhVk51B5v2Rt+Hjkvx6ts9Fv351bpyZJe1zcVUicRteROYCsE5481pB
A9sDsKjuTtk7UyvaAyF/4BOoSCfzgTD95Np64wzbgzA7ekOlt+442oPwQ8KR
tfVSMhcMUbjtTflhtgfDoL9PbPOW7SE4nv4xWxfWtIegyz8iwL6YzM3DEmW7
/Ot2ts9D0qpQw5H2AtrnY9RQWkj7YjI/H936VRffnmJ7KIKbC9pShtkeipwm
t+M2QTa0i1HtMOziXkzmxWhznqt1tJXtYTBaO3Efb2lLexhMdQaDLiaTuXAY
VXgYph1geziCcne25XSzPQIvswtkGufxtEcgfX+N24clZE6CrhPzmpfWsF2C
LTbjsxR/sT0SN9bdclpoJfxsRCLv0UXRMy8yHwmpwYNWgYysjsSTuu5lgtVk
Lgq6JwIznu1mfRTuuu3gMs+xPgrv9NLy1R2sj8KeerXtb+9YHw3H2BbtK+Z2
1EcjqEUStdKdzEdD8K2N7UAMWR2NTr5qlX8WmYuBu4tcJd/K+hhMviHoDD7B
+hg0Opa3at1mfQz8sqs9SnpYHwth06nXvTr21MfC9OTQXVtHMh+LEsOu847+
ZHUs/vwpOEeTTObisPJDfVvNatbHoXjb462zylkfhwtHVmSW1bI+Dr39t+2a
WlgvhV/JY0XHH6yXwuDR5o4GXQfqpVh/744o34GslsLsRL+xjR+Zi8dk6zqz
MhkZ8XgXn/+wewXr48Hrrf/bbBvr47FF8HaE/XHWJyCixXSD4XXWJ0DzZJlJ
2zPWJ0AtGHbO/cj6BPgmuMR9MnekPhGCpxZjF4jISMR3RXteHBGT+UQc/CrL
vzmdrE5EqU/0gbY1rJdhX/2ovF92s16GgmOFKKxlvQw5j4xTRc2sl6EwOCBQ
3c36JHzUc5G5ck7UJwFbVXobrch8EoY6xp265EpWJ6Hziaf6iZjMyTEzZMGW
rjTWy7Hdx2x10zeslyP+x5qu8p2sl2NTQ5GduIb1ySir40pfXGd9MpSeG/LT
nrI+Geee14bfes/6ZEjXSIKtTCZQn4Lt+aoLEc5kpMDMYa5msT+ZT4Fl3175
8kSyOgXcm/XC1OWsT8WZOYU73ItYn4rz0t0jBypZn4qtfeLTFXWsT0XOsrOv
p99hvQKz+7b1HXtFFipQbeGha6ph/1MgbsHJTJX5xM9WKFAZ3phRMZXMK+Ci
+0bUGEiuVODKm3Wjf00iqxXwubl31p0s8lMFfMtFPWeLyJwSVpJxis2VZKES
67wt7oWeJUMJjV0HP9jM7itx10d7T8kLdl+Jl69ny8Z8YPeV2OHr3F9gMonu
K7HQK6/i+UTyUyVM9AaLpvuSORWEv2f2LowlC1XwHLw/WLqIDBW0WoI6D/Fk
hQoDRoPXjuwk8yqY7pf07jpOrlRB9EVvTs7lSfgH6m9t9A==
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 149.}, {0, 210.36397029909853`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8728164815847645`*^9, 3.8728195966922083`*^9, 
  3.8728196384820676`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"LancCoeffN", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.872819267097375*^9, 3.872819272122306*^9}}],

Cell[BoxData["149"], "Output",
 CellChangeTimes->{3.87281927256806*^9, 3.872819608917252*^9, 
  3.872819640302433*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", " ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{
       RowBox[{"LancCoeffN", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", 
          RowBox[{"j", ";;", "149"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "x"}], "}"}], ",", " ", "x"}], "]"}], ",", " ",
      "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"j", ",", " ", "141", ",", " ", "145"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728192321804447`*^9, 3.8728193066228256`*^9}, {
  3.872819380132631*^9, 3.8728194079840136`*^9}, {3.8728196149213095`*^9, 
  3.8728196647123857`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4142156728155917`", ",", "1.4142156580492378`", ",", 
   "1.4142156434685234`", ",", "1.4142156290699202`", ",", 
   "1.4142156148501723`"}], "}"}]], "Output",
 CellChangeTimes->{{3.872819292702182*^9, 3.872819307072178*^9}, {
  3.872819380454505*^9, 3.8728194086123743`*^9}, {3.8728196192631807`*^9, 
  3.872819664904069*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", " ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{
       RowBox[{"LancCoeffN", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", 
          RowBox[{"j", ";;", "149"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "x"}], "}"}], ",", " ", "x"}], "]"}], ",", " ",
      "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"j", ",", " ", "141", ",", " ", "145"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728194206324244`*^9, 3.8728194207224245`*^9}, {
  3.8728196717026606`*^9, 3.8728196759222207`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1638467311517882`", ",", "1.1638094196136963`", ",", 
   "1.1638157054830365`", ",", "1.1637612104706376`", ",", 
   "1.1637855549304505`"}], "}"}]], "Output",
 CellChangeTimes->{3.8728194209674025`*^9, 3.8728196761921186`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", " ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{
       RowBox[{"LancCoeffN", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", " ", 
          RowBox[{"j", ";;", "149"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "x"}], "}"}], ",", " ", "x"}], "]"}], ",", " ",
      "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"j", ",", " ", "141", ",", " ", "145"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728194344723845`*^9, 3.8728194345426636`*^9}, {
  3.8728196828323774`*^9, 3.872819684847756*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8295383109702988`", ",", "0.8293693037119695`", ",", 
   "0.8295307029747934`", ",", "0.8293526187947381`", ",", 
   "0.8295477868343538`"}], "}"}]], "Output",
 CellChangeTimes->{3.8728194348588734`*^9, 3.872819685050171*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", " ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{
       RowBox[{"LancCoeffN", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", " ", 
          RowBox[{"j", ";;", "149"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "x"}], "}"}], ",", " ", "x"}], "]"}], ",", " ",
      "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"j", ",", " ", "141", ",", " ", "145"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.872819688804946*^9, 3.8728196910827527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4868850525778217`", ",", "0.48528116652602965`", ",", 
   "0.48772477173917383`", ",", "0.48398573109252285`", ",", 
   "0.4892163414397721`"}], "}"}]], "Output",
 CellChangeTimes->{3.872819691274409*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", " ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Fit", "[", 
      RowBox[{
       RowBox[{"LancCoeffN", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", " ", 
          RowBox[{"j", ";;", "149"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "x"}], "}"}], ",", " ", "x"}], "]"}], ",", " ",
      "x"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"j", ",", " ", "141", ",", " ", "145"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.87281975456361*^9, 3.8728197546526704`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21384853721108657`", ",", "0.21656940578056458`", ",", 
   "0.21388137942348942`", ",", "0.21637571844679332`", ",", 
   "0.21965794391363064`"}], "}"}]], "Output",
 CellChangeTimes->{3.8728197551299973`*^9}]
}, Open  ]]
},
WindowSize->{1366, 677},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 329, 5, 30, "Input"],
Cell[890, 27, 750, 12, 44, "Input"],
Cell[1643, 41, 2260, 62, 83, "Input"],
Cell[3906, 105, 150, 2, 69, "Input"],
Cell[4059, 109, 162, 2, 30, "Input"],
Cell[4224, 113, 664, 18, 44, "Input"],
Cell[4891, 133, 139, 1, 30, "Input"],
Cell[CellGroupData[{
Cell[5055, 138, 1690, 47, 64, "Input"],
Cell[6748, 187, 1014, 16, 44, "Output"]
}, Open  ]],
Cell[7777, 206, 137, 1, 30, "Input"],
Cell[CellGroupData[{
Cell[7939, 211, 1163, 30, 44, "Input"],
Cell[9105, 243, 271, 5, 44, "Output"]
}, Open  ]],
Cell[9391, 251, 221, 3, 30, "Input"],
Cell[9615, 256, 170, 2, 30, "Input"],
Cell[9788, 260, 120, 2, 30, "Input"],
Cell[9911, 264, 124, 2, 30, "Input"],
Cell[10038, 268, 224, 3, 30, "Input"],
Cell[10265, 273, 122, 2, 30, "Input"],
Cell[10390, 277, 116, 2, 30, "Input"],
Cell[10509, 281, 87, 1, 50, "Input"],
Cell[10599, 284, 163, 2, 30, "Input"],
Cell[10765, 288, 89, 1, 50, "Input"],
Cell[10857, 291, 185, 2, 30, "Input"],
Cell[11045, 295, 379, 10, 44, "Input"],
Cell[11427, 307, 207, 3, 30, "Input"],
Cell[11637, 312, 476, 12, 44, "Input"],
Cell[12116, 326, 87, 1, 50, "Input"],
Cell[12206, 329, 154, 3, 30, "Input"],
Cell[CellGroupData[{
Cell[12385, 336, 562, 16, 44, "Input"],
Cell[12950, 354, 324, 7, 63, "Output"]
}, Open  ]],
Cell[13289, 364, 96, 1, 30, "Input"],
Cell[13388, 367, 275, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[13688, 379, 344, 8, 44, "Input"],
Cell[14035, 389, 599, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14671, 412, 305, 7, 44, "Input"],
Cell[14979, 421, 1337, 42, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16353, 468, 322, 8, 44, "Input"],
Cell[16678, 478, 2069, 64, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18784, 547, 337, 9, 44, "Input"],
Cell[19124, 558, 3107, 94, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22268, 657, 537, 15, 44, "Input"],
Cell[22808, 674, 405, 16, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23250, 695, 655, 19, 44, "Input"],
Cell[23908, 716, 352, 12, 70, "Output"]
}, Open  ]],
Cell[24275, 731, 87, 1, 50, "Input"],
Cell[24365, 734, 70, 1, 30, "Input"],
Cell[24438, 737, 377, 5, 30, "Input"],
Cell[24818, 744, 139, 1, 30, "Input"],
Cell[24960, 747, 187, 3, 30, "Input"],
Cell[25150, 752, 285, 4, 30, "Input"],
Cell[25438, 758, 170, 2, 30, "Input"],
Cell[25611, 762, 4166, 111, 102, "Input"],
Cell[29780, 875, 85, 1, 50, "Input"],
Cell[29868, 878, 482, 10, 44, "Input"],
Cell[30353, 890, 581, 17, 44, "Input"],
Cell[30937, 909, 595, 15, 44, "Input"],
Cell[CellGroupData[{
Cell[31557, 928, 256, 5, 44, "Input"],
Cell[31816, 935, 18759, 327, 255, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50612, 1267, 355, 9, 44, "Input"],
Cell[50970, 1278, 353, 7, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51360, 1290, 153, 3, 44, "Input"],
Cell[51516, 1295, 4453, 71, 254, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56006, 1371, 426, 12, 44, "Input"],
Cell[56435, 1385, 416, 8, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56888, 1398, 123, 2, 44, "Input"],
Cell[57014, 1402, 88, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57139, 1408, 552, 16, 44, "Input"],
Cell[57694, 1426, 353, 7, 44, "Output"]
}, Open  ]],
Cell[58062, 1436, 609, 17, 44, "Input"],
Cell[CellGroupData[{
Cell[58696, 1457, 136, 2, 44, "Input"],
Cell[58835, 1461, 18679, 327, 255, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77551, 1793, 186, 4, 44, "Input"],
Cell[77740, 1799, 118, 2, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77895, 1806, 685, 18, 44, "Input"],
Cell[78583, 1826, 372, 8, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78992, 1839, 634, 17, 44, "Input"],
Cell[79629, 1858, 272, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79938, 1869, 632, 17, 44, "Input"],
Cell[80573, 1888, 270, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80880, 1899, 579, 16, 44, "Input"],
Cell[81462, 1917, 249, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81748, 1928, 578, 16, 44, "Input"],
Cell[82329, 1946, 253, 6, 44, "Output"]
}, Open  ]]
}
]
*)


